Thermal masses in the Standard Model at three loops

We compute the Higgs thermal mass and the electroweak and colour Debye mass parameters to full $\mathcal{O}(g^6)$ in dimensional reduction, where $g$ represents a gauge coupling or the top Yukawa. We employ new methods to evaluate previously unknown mixed-signature sum-integrals.

==> anc/matching.txt <==
(* Euclidean SM hard two-point coefficients for H, B0, W0 and G0.
   m, k and r are retained through O(g^6), O(g^4) and O(g^2),
   respectively, counting g1,g2,gs,yt,\[Mu] ~ g and lmbd ~ g^2.
   Here \[Mu]^2 and lmbd are the paper's Higgs mass parameter and quartic.

   Entries are organized as
       {{L0}, {L0CT1,L1}, {L0CT2,L1CT1,L2}, {L0CT3,L1CT2,L2CT1,L3}},
   where LjCTk denotes j loops and total counterterm order k.

   Feynman gauge; only the top Yukawa is nonzero; all SM fermions
   are retained in gauge loops. Four-dimensional parameter counterterms
   are included; gauge-fixing counterterms and 3D renormalization are not.

   d = 3 - 2 eps. iB[a] (iF[a]) are Euclidean bosonic (fermionic) one-loop
   sum-integrals.
   i[ns,es,ss] denotes a three-loop integral with denominator order
   {P,Q,R,P-Q,P-R,Q-R}, temporal numerator powers es, and loop-frequency
   statistics ss (0 bosonic, 1 fermionic).
*)

mH2 = {{\[Mu]^2}, {(-3*g1^2*\[Mu]^2)/(64*eps*Pi^2) - (9*g2^2*\[Mu]^2)/(64*eps*Pi^2) + (3*lmbd*\[Mu]^2)/(16*eps*Pi^2) + (3*\[Mu]^2*yt^2)/(16*eps*Pi^2), (d*g1^2*iB[1])/4 + (3*d*g2^2*iB[1])/4 + 3*lmbd*iB[1] + (g1^2*\[Mu]^2*iB[2])/4 + (3*g2^2*\[Mu]^2*iB[2])/4 - 3*lmbd*\[Mu]^2*iB[2] - (g1^2*\[Mu]^4*iB[3])/4 - (3*g2^2*\[Mu]^4*iB[3])/4 + 3*lmbd*\[Mu]^4*iB[3] - 6*yt^2*iF[1]}, {(-55*g1^4*\[Mu]^2)/(8192*eps^2*Pi^4) + (557*g1^4*\[Mu]^2)/(49152*eps*Pi^4) + (45*g1^2*g2^2*\[Mu]^2)/(4096*eps^2*Pi^4) + (15*g1^2*g2^2*\[Mu]^2)/(8192*eps*Pi^4) + (249*g2^4*\[Mu]^2)/(8192*eps^2*Pi^4) - (145*g2^4*\[Mu]^2)/(16384*eps*Pi^4) - (9*g1^2*lmbd*\[Mu]^2)/(512*eps^2*Pi^4) + (3*g1^2*lmbd*\[Mu]^2)/(256*eps*Pi^4) - (27*g2^2*lmbd*\[Mu]^2)/(512*eps^2*Pi^4) + (9*g2^2*lmbd*\[Mu]^2)/(256*eps*Pi^4) + (27*lmbd^2*\[Mu]^2)/(512*eps^2*Pi^4) - (15*lmbd^2*\[Mu]^2)/(1024*eps*Pi^4) - (35*g1^2*\[Mu]^2*yt^2)/(2048*eps^2*Pi^4) + (85*g1^2*\[Mu]^2*yt^2)/(12288*eps*Pi^4) - (81*g2^2*\[Mu]^2*yt^2)/(2048*eps^2*Pi^4) + (45*g2^2*\[Mu]^2*yt^2)/(4096*eps*Pi^4) - (3*gs^2*\[Mu]^2*yt^2)/(64*eps^2*Pi^4) + (5*gs^2*\[Mu]^2*yt^2)/(128*eps*Pi^4) + (9*lmbd*\[Mu]^2*yt^2)/(128*eps^2*Pi^4) - (9*lmbd*\[Mu]^2*yt^2)/(256*eps*Pi^4) + (9*\[Mu]^2*yt^4)/(1024*eps^2*Pi^4) - (27*\[Mu]^2*yt^4)/(2048*eps*Pi^4), (9*g1^4*iB[1])/(128*eps*Pi^2) + (41*d*g1^4*iB[1])/(384*eps*Pi^2) + (9*g1^2*g2^2*iB[1])/(64*eps*Pi^2) + (27*g2^4*iB[1])/(128*eps*Pi^2) - (19*d*g2^4*iB[1])/(128*eps*Pi^2) - (9*g1^2*lmbd*iB[1])/(32*eps*Pi^2) - (27*g2^2*lmbd*iB[1])/(32*eps*Pi^2) + (9*lmbd^2*iB[1])/(8*eps*Pi^2) + (9*lmbd*yt^2*iB[1])/(8*eps*Pi^2) - (9*yt^4*iB[1])/(8*eps*Pi^2) + (19*g1^4*\[Mu]^2*iB[2])/(768*eps*Pi^2) - (27*g1^2*g2^2*\[Mu]^2*iB[2])/(128*eps*Pi^2) - (119*g2^4*\[Mu]^2*iB[2])/(256*eps*Pi^2) + (15*g1^2*lmbd*\[Mu]^2*iB[2])/(32*eps*Pi^2) + (45*g2^2*lmbd*\[Mu]^2*iB[2])/(32*eps*Pi^2) - (27*lmbd^2*\[Mu]^2*iB[2])/(16*eps*Pi^2) + (3*g1^2*\[Mu]^2*yt^2*iB[2])/(64*eps*Pi^2) + (9*g2^2*\[Mu]^2*yt^2*iB[2])/(64*eps*Pi^2) - (27*lmbd*\[Mu]^2*yt^2*iB[2])/(16*eps*Pi^2) + (9*\[Mu]^2*yt^4*iB[2])/(8*eps*Pi^2) + (17*g1^2*yt^2*iF[1])/(32*eps*Pi^2) + (27*g2^2*yt^2*iF[1])/(32*eps*Pi^2) + (3*gs^2*yt^2*iF[1])/(eps*Pi^2) - (27*yt^4*iF[1])/(16*eps*Pi^2), (g1^4*iB[1]*iB[2])/4 - (3*d*g1^4*iB[1]*iB[2])/16 + (3*d*g1^2*g2^2*iB[1]*iB[2])/8 - (3*g2^4*iB[1]*iB[2])/4 + (45*d*g2^4*iB[1]*iB[2])/16 - (3*d^2*g2^4*iB[1]*iB[2])/2 + (3*g1^2*lmbd*iB[1]*iB[2])/4 - (3*d*g1^2*lmbd*iB[1]*iB[2])/4 + (9*g2^2*lmbd*iB[1]*iB[2])/4 - (9*d*g2^2*lmbd*iB[1]*iB[2])/4 - 9*lmbd^2*iB[1]*iB[2] - (13*g1^4*\[Mu]^2*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (13*d*g1^4*\[Mu]^2*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (15*d^2*g1^4*\[Mu]^2*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (d^3*g1^4*\[Mu]^2*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (69*g1^2*g2^2*\[Mu]^2*iB[2]^2)/(8*(-5 + d)*(-2 + d)) - (6*d*g1^2*g2^2*\[Mu]^2*iB[2]^2)/((-5 + d)*(-2 + d)) + (3*d^2*g1^2*g2^2*\[Mu]^2*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (93*g2^4*\[Mu]^2*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (39*d*g2^4*\[Mu]^2*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (45*d^2*g2^4*\[Mu]^2*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (3*d^3*g2^4*\[Mu]^2*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (6*g1^2*lmbd*\[Mu]^2*iB[2]^2)/((-5 + d)*(-2 + d)) + (18*g2^2*lmbd*\[Mu]^2*iB[2]^2)/((-5 + d)*(-2 + d)) + (81*lmbd^2*\[Mu]^2*iB[2]^2)/((-5 + d)*(-2 + d)) - (63*d*lmbd^2*\[Mu]^2*iB[2]^2)/((-5 + d)*(-2 + d)) + (9*d^2*lmbd^2*\[Mu]^2*iB[2]^2)/((-5 + d)*(-2 + d)) - (d*g1^4*\[Mu]^2*iB[1]*iB[3])/8 - (3*d*g1^2*g2^2*\[Mu]^2*iB[1]*iB[3])/4 - (9*d*g2^4*\[Mu]^2*iB[1]*iB[3])/8 - (3*g1^2*lmbd*\[Mu]^2*iB[1]*iB[3])/2 + (3*d*g1^2*lmbd*\[Mu]^2*iB[1]*iB[3])/2 - (9*g2^2*lmbd*\[Mu]^2*iB[1]*iB[3])/2 + (9*d*g2^2*lmbd*\[Mu]^2*iB[1]*iB[3])/2 + 18*lmbd^2*\[Mu]^2*iB[1]*iB[3] - 5*g1^4*iB[2]*iF[1] + 5*d*g1^4*iB[2]*iF[1] - 9*g2^4*iB[2]*iF[1] + 9*d*g2^4*iB[2]*iF[1] - (3*g1^2*yt^2*iB[2]*iF[1])/2 - (9*g2^2*yt^2*iB[2]*iF[1])/2 + 18*lmbd*yt^2*iB[2]*iF[1] + 3*g1^2*\[Mu]^2*yt^2*iB[3]*iF[1] + 9*g2^2*\[Mu]^2*yt^2*iB[3]*iF[1] - 36*lmbd*\[Mu]^2*yt^2*iB[3]*iF[1] - (17*g1^2*yt^2*iB[1]*iF[2])/12 + (17*d*g1^2*yt^2*iB[1]*iF[2])/12 - (9*g2^2*yt^2*iB[1]*iF[2])/4 + (9*d*g2^2*yt^2*iB[1]*iF[2])/4 - 8*gs^2*yt^2*iB[1]*iF[2] + 8*d*gs^2*yt^2*iB[1]*iF[2] + 9*yt^4*iB[1]*iF[2] - (36*lmbd*\[Mu]^2*yt^2*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (72*\[Mu]^2*yt^4*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (63*d*\[Mu]^2*yt^4*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (9*d^2*\[Mu]^2*yt^4*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (17*g1^2*yt^2*iF[1]*iF[2])/12 - (17*d*g1^2*yt^2*iF[1]*iF[2])/12 + (9*g2^2*yt^2*iF[1]*iF[2])/4 - (9*d*g2^2*yt^2*iF[1]*iF[2])/4 + 8*gs^2*yt^2*iF[1]*iF[2] - 8*d*gs^2*yt^2*iF[1]*iF[2] - 9*yt^4*iF[1]*iF[2] + (18*lmbd*\[Mu]^2*yt^2*iF[2]^2)/((-5 + d)*(-2 + d)) - (18*\[Mu]^2*yt^4*iF[2]^2)/((-5 + d)*(-2 + d))}, {0, (219*g1^6*iB[1])/(8192*eps^2*Pi^4) + (1681*d*g1^6*iB[1])/(36864*eps^2*Pi^4) - (379*g1^6*iB[1])/(8192*eps*Pi^4) + (199*d*g1^6*iB[1])/(36864*eps*Pi^4) + (111*g1^4*g2^2*iB[1])/(8192*eps^2*Pi^4) - (559*g1^4*g2^2*iB[1])/(8192*eps*Pi^4) + (9*d*g1^4*g2^2*iB[1])/(4096*eps*Pi^4) - (357*g1^2*g2^4*iB[1])/(8192*eps^2*Pi^4) - (289*g1^2*g2^4*iB[1])/(8192*eps*Pi^4) + (9*d*g1^2*g2^4*iB[1])/(4096*eps*Pi^4) - (585*g2^6*iB[1])/(8192*eps^2*Pi^4) + (361*d*g2^6*iB[1])/(12288*eps^2*Pi^4) + (915*g2^6*iB[1])/(8192*eps*Pi^4) + (35*d*g2^6*iB[1])/(4096*eps*Pi^4) + (11*d*g1^4*gs^2*iB[1])/(1536*eps*Pi^4) + (9*d*g2^4*gs^2*iB[1])/(512*eps*Pi^4) - (21*g1^4*lmbd*iB[1])/(1024*eps^2*Pi^4) + (629*g1^4*lmbd*iB[1])/(8192*eps*Pi^4) + (135*g1^2*g2^2*lmbd*iB[1])/(1024*eps^2*Pi^4) + (117*g1^2*g2^2*lmbd*iB[1])/(4096*eps*Pi^4) + (9*g2^4*lmbd*iB[1])/(32*eps^2*Pi^4) - (219*g2^4*lmbd*iB[1])/(8192*eps*Pi^4) - (81*g1^2*lmbd^2*iB[1])/(512*eps^2*Pi^4) + (27*g1^2*lmbd^2*iB[1])/(512*eps*Pi^4) - (243*g2^2*lmbd^2*iB[1])/(512*eps^2*Pi^4) + (81*g2^2*lmbd^2*iB[1])/(512*eps*Pi^4) + (27*lmbd^3*iB[1])/(64*eps^2*Pi^4) - (117*lmbd^3*iB[1])/(512*eps*Pi^4) + (27*g1^4*yt^2*iB[1])/(2048*eps^2*Pi^4) - (57*g1^4*yt^2*iB[1])/(2048*eps*Pi^4) - (17*d*g1^4*yt^2*iB[1])/(12288*eps*Pi^4) + (27*g1^2*g2^2*yt^2*iB[1])/(1024*eps^2*Pi^4) + (63*g1^2*g2^2*yt^2*iB[1])/(1024*eps*Pi^4) + (81*g2^4*yt^2*iB[1])/(2048*eps^2*Pi^4) - (27*g2^4*yt^2*iB[1])/(2048*eps*Pi^4) - (9*d*g2^4*yt^2*iB[1])/(4096*eps*Pi^4) - (159*g1^2*lmbd*yt^2*iB[1])/(1024*eps^2*Pi^4) + (85*g1^2*lmbd*yt^2*iB[1])/(2048*eps*Pi^4) - (405*g2^2*lmbd*yt^2*iB[1])/(1024*eps^2*Pi^4) + (135*g2^2*lmbd*yt^2*iB[1])/(2048*eps*Pi^4) - (9*gs^2*lmbd*yt^2*iB[1])/(32*eps^2*Pi^4) + (15*gs^2*lmbd*yt^2*iB[1])/(64*eps*Pi^4) + (81*lmbd^2*yt^2*iB[1])/(128*eps^2*Pi^4) - (27*lmbd^2*yt^2*iB[1])/(128*eps*Pi^4) + (39*g1^2*yt^4*iB[1])/(256*eps^2*Pi^4) - (g1^2*yt^4*iB[1])/(64*eps*Pi^4) + (81*g2^2*yt^4*iB[1])/(256*eps^2*Pi^4) + (9*gs^2*yt^4*iB[1])/(16*eps^2*Pi^4) - (3*gs^2*yt^4*iB[1])/(16*eps*Pi^4) - (27*lmbd*yt^4*iB[1])/(512*eps^2*Pi^4) - (9*lmbd*yt^4*iB[1])/(1024*eps*Pi^4) - (135*yt^6*iB[1])/(256*eps^2*Pi^4) + (45*yt^6*iB[1])/(256*eps*Pi^4) + (1105*g1^4*yt^2*iF[1])/(12288*eps^2*Pi^4) - (1187*g1^4*yt^2*iF[1])/(18432*eps*Pi^4) - (153*g1^2*g2^2*yt^2*iF[1])/(2048*eps^2*Pi^4) + (9*g1^2*g2^2*yt^2*iF[1])/(1024*eps*Pi^4) - (585*g2^4*yt^2*iF[1])/(4096*eps^2*Pi^4) + (69*g2^4*yt^2*iF[1])/(1024*eps*Pi^4) - (17*g1^2*gs^2*yt^2*iF[1])/(64*eps^2*Pi^4) - (19*g1^2*gs^2*yt^2*iF[1])/(768*eps*Pi^4) - (27*g2^2*gs^2*yt^2*iF[1])/(64*eps^2*Pi^4) - (27*g2^2*gs^2*yt^2*iF[1])/(256*eps*Pi^4) - (45*gs^4*yt^2*iF[1])/(32*eps^2*Pi^4) + (81*gs^4*yt^2*iF[1])/(64*eps*Pi^4) - (9*lmbd^2*yt^2*iF[1])/(512*eps*Pi^4) + (459*g1^2*yt^4*iF[1])/(2048*eps^2*Pi^4) - (393*g1^2*yt^4*iF[1])/(4096*eps*Pi^4) + (729*g2^2*yt^4*iF[1])/(2048*eps^2*Pi^4) - (675*g2^2*yt^4*iF[1])/(4096*eps*Pi^4) + (81*gs^2*yt^4*iF[1])/(64*eps^2*Pi^4) - (27*gs^2*yt^4*iF[1])/(64*eps*Pi^4) + (9*lmbd*yt^4*iF[1])/(128*eps*Pi^4) - (243*yt^6*iF[1])/(512*eps^2*Pi^4) + (9*yt^6*iF[1])/(64*eps*Pi^4), (355*g1^6*iB[1]*iB[2])/(1536*eps*Pi^2) - (91*d*g1^6*iB[1]*iB[2])/(512*eps*Pi^2) + (45*g1^4*g2^2*iB[1]*iB[2])/(512*eps*Pi^2) + (37*d*g1^4*g2^2*iB[1]*iB[2])/(512*eps*Pi^2) + (81*g1^2*g2^4*iB[1]*iB[2])/(512*eps*Pi^2) - (119*d*g1^2*g2^4*iB[1]*iB[2])/(512*eps*Pi^2) + (233*g2^6*iB[1]*iB[2])/(512*eps*Pi^2) - (651*d*g2^6*iB[1]*iB[2])/(512*eps*Pi^2) + (19*d^2*g2^6*iB[1]*iB[2])/(32*eps*Pi^2) - (11*g1^4*lmbd*iB[1]*iB[2])/(64*eps*Pi^2) - (d*g1^4*lmbd*iB[1]*iB[2])/(4*eps*Pi^2) - (81*g1^2*g2^2*lmbd*iB[1]*iB[2])/(64*eps*Pi^2) + (27*d*g1^2*g2^2*lmbd*iB[1]*iB[2])/(64*eps*Pi^2) - (75*g2^4*lmbd*iB[1]*iB[2])/(32*eps*Pi^2) + (69*d*g2^4*lmbd*iB[1]*iB[2])/(64*eps*Pi^2) + (63*g1^2*lmbd^2*iB[1]*iB[2])/(32*eps*Pi^2) - (9*d*g1^2*lmbd^2*iB[1]*iB[2])/(32*eps*Pi^2) + (189*g2^2*lmbd^2*iB[1]*iB[2])/(32*eps*Pi^2) - (27*d*g2^2*lmbd^2*iB[1]*iB[2])/(32*eps*Pi^2) - (27*lmbd^3*iB[1]*iB[2])/(4*eps*Pi^2) + (9*g1^2*lmbd*yt^2*iB[1]*iB[2])/(32*eps*Pi^2) - (9*d*g1^2*lmbd*yt^2*iB[1]*iB[2])/(32*eps*Pi^2) + (27*g2^2*lmbd*yt^2*iB[1]*iB[2])/(32*eps*Pi^2) - (27*d*g2^2*lmbd*yt^2*iB[1]*iB[2])/(32*eps*Pi^2) - (27*lmbd^2*yt^2*iB[1]*iB[2])/(4*eps*Pi^2) - (9*g1^2*yt^4*iB[1]*iB[2])/(32*eps*Pi^2) + (9*d*g1^2*yt^4*iB[1]*iB[2])/(32*eps*Pi^2) - (27*g2^2*yt^4*iB[1]*iB[2])/(32*eps*Pi^2) + (27*d*g2^2*yt^4*iB[1]*iB[2])/(32*eps*Pi^2) + (27*lmbd*yt^4*iB[1]*iB[2])/(4*eps*Pi^2) - (1025*g1^6*iB[2]*iF[1])/(24*(-5 + d)*(-2 + d)*eps*Pi^2) + (3485*d*g1^6*iB[2]*iF[1])/(48*(-5 + d)*(-2 + d)*eps*Pi^2) - (205*d^2*g1^6*iB[2]*iF[1])/(6*(-5 + d)*(-2 + d)*eps*Pi^2) + (205*d^3*g1^6*iB[2]*iF[1])/(48*(-5 + d)*(-2 + d)*eps*Pi^2) + (57*g2^6*iB[2]*iF[1])/(16*eps*Pi^2) - (57*d*g2^6*iB[2]*iF[1])/(16*eps*Pi^2) - (55*g1^4*yt^2*iB[2]*iF[1])/(64*(-5 + d)*(-2 + d)*eps*Pi^2) + (77*d*g1^4*yt^2*iB[2]*iF[1])/(128*(-5 + d)*(-2 + d)*eps*Pi^2) - (11*d^2*g1^4*yt^2*iB[2]*iF[1])/(128*(-5 + d)*(-2 + d)*eps*Pi^2) + (465*g1^2*g2^2*yt^2*iB[2]*iF[1])/(32*(-5 + d)*(-2 + d)*eps*Pi^2) - (651*d*g1^2*g2^2*yt^2*iB[2]*iF[1])/(64*(-5 + d)*(-2 + d)*eps*Pi^2) + (93*d^2*g1^2*g2^2*yt^2*iB[2]*iF[1])/(64*(-5 + d)*(-2 + d)*eps*Pi^2) + (357*g2^4*yt^2*iB[2]*iF[1])/(128*eps*Pi^2) + (15*g1^2*gs^2*yt^2*iB[2]*iF[1])/(2*(-5 + d)*(-2 + d)*eps*Pi^2) - (21*d*g1^2*gs^2*yt^2*iB[2]*iF[1])/(4*(-5 + d)*(-2 + d)*eps*Pi^2) + (3*d^2*g1^2*gs^2*yt^2*iB[2]*iF[1])/(4*(-5 + d)*(-2 + d)*eps*Pi^2) + (9*g2^2*gs^2*yt^2*iB[2]*iF[1])/(4*eps*Pi^2) - (525*g1^2*lmbd*yt^2*iB[2]*iF[1])/(16*(-5 + d)*(-2 + d)*eps*Pi^2) + (735*d*g1^2*lmbd*yt^2*iB[2]*iF[1])/(32*(-5 + d)*(-2 + d)*eps*Pi^2) - (105*d^2*g1^2*lmbd*yt^2*iB[2]*iF[1])/(32*(-5 + d)*(-2 + d)*eps*Pi^2) - (243*g2^2*lmbd*yt^2*iB[2]*iF[1])/(32*eps*Pi^2) - (9*gs^2*lmbd*yt^2*iB[2]*iF[1])/(eps*Pi^2) + (27*lmbd^2*yt^2*iB[2]*iF[1])/(4*eps*Pi^2) - (135*g1^2*yt^4*iB[2]*iF[1])/(32*(-5 + d)*(-2 + d)*eps*Pi^2) + (189*d*g1^2*yt^4*iB[2]*iF[1])/(64*(-5 + d)*(-2 + d)*eps*Pi^2) - (27*d^2*g1^2*yt^4*iB[2]*iF[1])/(64*(-5 + d)*(-2 + d)*eps*Pi^2) - (81*g2^2*yt^4*iB[2]*iF[1])/(64*eps*Pi^2) + (189*lmbd*yt^4*iB[2]*iF[1])/(16*eps*Pi^2) - (27*yt^6*iB[2]*iF[1])/(4*eps*Pi^2) - (1105*g1^4*yt^2*iB[1]*iF[2])/(2304*eps*Pi^2) + (1105*d*g1^4*yt^2*iB[1]*iF[2])/(2304*eps*Pi^2) + (51*g1^2*g2^2*yt^2*iB[1]*iF[2])/(128*eps*Pi^2) - (51*d*g1^2*g2^2*yt^2*iB[1]*iF[2])/(128*eps*Pi^2) + (195*g2^4*yt^2*iB[1]*iF[2])/(256*eps*Pi^2) - (195*d*g2^4*yt^2*iB[1]*iF[2])/(256*eps*Pi^2) + (17*g1^2*gs^2*yt^2*iB[1]*iF[2])/(12*eps*Pi^2) - (17*d*g1^2*gs^2*yt^2*iB[1]*iF[2])/(12*eps*Pi^2) + (9*g2^2*gs^2*yt^2*iB[1]*iF[2])/(4*eps*Pi^2) - (9*d*g2^2*gs^2*yt^2*iB[1]*iF[2])/(4*eps*Pi^2) + (15*gs^4*yt^2*iB[1]*iF[2])/(2*eps*Pi^2) - (15*d*gs^4*yt^2*iB[1]*iF[2])/(2*eps*Pi^2) - (255*g1^2*yt^4*iB[1]*iF[2])/(128*eps*Pi^2) + (51*d*g1^2*yt^4*iB[1]*iF[2])/(128*eps*Pi^2) - (405*g2^2*yt^4*iB[1]*iF[2])/(128*eps*Pi^2) + (81*d*g2^2*yt^4*iB[1]*iF[2])/(128*eps*Pi^2) - (45*gs^2*yt^4*iB[1]*iF[2])/(4*eps*Pi^2) + (9*d*gs^2*yt^4*iB[1]*iF[2])/(4*eps*Pi^2) + (81*yt^6*iB[1]*iF[2])/(16*eps*Pi^2) + (5525*g1^4*yt^2*iF[1]*iF[2])/(1152*(-5 + d)*(-2 + d)*eps*Pi^2) - (18785*d*g1^4*yt^2*iF[1]*iF[2])/(2304*(-5 + d)*(-2 + d)*eps*Pi^2) + (1105*d^2*g1^4*yt^2*iF[1]*iF[2])/(288*(-5 + d)*(-2 + d)*eps*Pi^2) - (1105*d^3*g1^4*yt^2*iF[1]*iF[2])/(2304*(-5 + d)*(-2 + d)*eps*Pi^2) - (255*g1^2*g2^2*yt^2*iF[1]*iF[2])/(64*(-5 + d)*(-2 + d)*eps*Pi^2) + (867*d*g1^2*g2^2*yt^2*iF[1]*iF[2])/(128*(-5 + d)*(-2 + d)*eps*Pi^2) - (51*d^2*g1^2*g2^2*yt^2*iF[1]*iF[2])/(16*(-5 + d)*(-2 + d)*eps*Pi^2) + (51*d^3*g1^2*g2^2*yt^2*iF[1]*iF[2])/(128*(-5 + d)*(-2 + d)*eps*Pi^2) - (195*g2^4*yt^2*iF[1]*iF[2])/(256*eps*Pi^2) + (195*d*g2^4*yt^2*iF[1]*iF[2])/(256*eps*Pi^2) - (85*g1^2*gs^2*yt^2*iF[1]*iF[2])/(6*(-5 + d)*(-2 + d)*eps*Pi^2) + (289*d*g1^2*gs^2*yt^2*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)*eps*Pi^2) - (34*d^2*g1^2*gs^2*yt^2*iF[1]*iF[2])/(3*(-5 + d)*(-2 + d)*eps*Pi^2) + (17*d^3*g1^2*gs^2*yt^2*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)*eps*Pi^2) - (9*g2^2*gs^2*yt^2*iF[1]*iF[2])/(4*eps*Pi^2) + (9*d*g2^2*gs^2*yt^2*iF[1]*iF[2])/(4*eps*Pi^2) - (15*gs^4*yt^2*iF[1]*iF[2])/(2*eps*Pi^2) + (15*d*gs^4*yt^2*iF[1]*iF[2])/(2*eps*Pi^2) + (1275*g1^2*yt^4*iF[1]*iF[2])/(64*(-5 + d)*(-2 + d)*eps*Pi^2) - (2295*d*g1^2*yt^4*iF[1]*iF[2])/(128*(-5 + d)*(-2 + d)*eps*Pi^2) + (153*d^2*g1^2*yt^4*iF[1]*iF[2])/(32*(-5 + d)*(-2 + d)*eps*Pi^2) - (51*d^3*g1^2*yt^4*iF[1]*iF[2])/(128*(-5 + d)*(-2 + d)*eps*Pi^2) + (405*g2^2*yt^4*iF[1]*iF[2])/(128*eps*Pi^2) - (81*d*g2^2*yt^4*iF[1]*iF[2])/(128*eps*Pi^2) + (45*gs^2*yt^4*iF[1]*iF[2])/(4*eps*Pi^2) - (9*d*gs^2*yt^4*iF[1]*iF[2])/(4*eps*Pi^2) - (81*yt^6*iF[1]*iF[2])/(16*eps*Pi^2), (-11*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/64 + (d*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 - (63*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/64 + (9*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 + (159*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/64 - (57*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 - (429*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/64 + (291*d*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 - 3*d^2*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] - (9*g1^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 + (3*d*g1^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/4 + (9*g1^2*g2^2*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/4 + (3*d*g1^2*g2^2*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 + (261*g2^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 - (9*d*g2^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/4 - (21*g1^2*lmbd^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/4 - (63*g2^2*lmbd^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/4 + 18*lmbd^3*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + (5*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + (5*d*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 - (15*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + (15*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 - (9*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + (9*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + (9*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + (9*d*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + (263*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/48 - (43*d*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/24 - (27*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/8 - (3*d*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 - (243*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/16 + (63*d*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/8 - 120*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 24*d*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - (9*g1^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 - (27*g2^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + 27*lmbd^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + (9*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + (27*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 - 36*lmbd*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - (770*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 + (295*d*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 - (95*d^2*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/72 - 3*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (27*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 - (3*d^2*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 - 3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (27*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 - (3*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 - 72*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (135*d*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 + (9*d^2*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 - (44*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + (33*d*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 - (11*d^2*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/6 - 36*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (81*d*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 - (9*d^2*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 + (2161*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/216 - (73*d*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 + (d^2*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/12 + (7*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 - d*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (d^2*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 + (99*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 - (99*d*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 + (154*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 - 7*d*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + d^2*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 30*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 21*d*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 3*d^2*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (16*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + 5*g1^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - d*g1^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 60*gs^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 12*d*gs^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (7*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 + (3*d*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 - 36*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 12*d*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 27*lmbd*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 21*yt^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (475*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/36 - (95*d*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/6 + (95*d^2*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/36 + (15*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - (9*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 + (3*d^2*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (15*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - (9*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 + (3*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (135*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - (81*d*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 + (27*d^2*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (55*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 - 22*d*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (11*d^2*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + 45*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 54*d*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 9*d^2*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (1337*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/144 + (115*d*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/12 - (257*d^2*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/72 + (257*d^3*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/432 - (43*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/8 + (11*d*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - (3*d^2*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (d^3*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/8 - (477*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/16 + (135*d*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - (99*d^2*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/8 + (27*d^3*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/16 - (142*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + 44*d*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (68*d^2*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + (34*d^3*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 - 78*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 84*d*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 36*d^2*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 6*d^3*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 128*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 96*d*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 64*d^2*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (32*d^3*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 - (85*g1^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (17*d*g1^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - (135*g2^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (27*d*g2^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - 120*gs^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 24*d*gs^2*lmbd*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (149*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - (103*d*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (17*d^2*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (207*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - (153*d*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (27*d^2*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + 192*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 120*d*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 24*d^2*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 45*lmbd*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 69*yt^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 12*d*yt^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (13*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/64 + (5*d*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/32 - (33*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/64 + (21*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/32 - (3*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/64 + (15*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/32 + (129*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/64 - (105*d*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/32 - (15*g1^4*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/16 + (3*d*g1^4*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 + (9*g1^2*g2^2*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 + (9*d*g1^2*g2^2*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 + (9*g2^4*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/16 - (45*d*g2^4*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 + (3*g1^2*lmbd^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 + (9*g2^2*lmbd^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 + 9*lmbd^3*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}] + (55*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/6 - (95*d*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 + (95*d^2*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/36 + 6*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 3*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + (3*d^2*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 + (9*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 - 3*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + (3*d^2*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 + 9*d*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (9*d^2*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 + 11*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (44*d*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + (11*d^2*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + 27*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 36*d*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 9*d^2*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 15*g1^4*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 27*g2^4*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (167*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/432 + (437*d*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/216 - (257*d^2*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/432 - (23*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/8 + (3*d*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 - (d^2*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/8 - (117*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/16 + (63*d*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/8 - (27*d^2*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/16 - (52*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 + (86*d*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - (34*d^2*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - 12*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 18*d*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 6*d^2*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (104*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + (136*d*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 - (32*d^2*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 - (13*g1^2*lmbd*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + 2*d*g1^2*lmbd*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (27*g2^2*lmbd*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 - 24*gs^2*lmbd*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 24*d*gs^2*lmbd*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + (17*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 - (17*d*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 + (27*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 - (27*d*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 + 24*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 24*d*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 12*yt^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + (5*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 + (15*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 + (9*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 - (45*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 + 18*d*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 15*g1^4*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 27*g2^4*lmbd*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (563*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/216 - (257*d*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/216 + (g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 - (d*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 - (9*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/8 + (45*d*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/8 - (9*d^2*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 + (68*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/9 - (68*d*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/9 + 12*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 12*d*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (44*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 + (80*d*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 - 12*d^2*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (5*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 - (9*d*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 + (9*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 - (27*d*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/4 - 12*yt^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (31885*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/432 + (1277*d*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/72 - (257*d^2*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/432 - (5*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/8 + (3*d*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/4 - (d^2*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/8 - (1035*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/16 + (81*d*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/8 + (9*d^2*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/16 - (170*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 + (68*d*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 - (34*d^2*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 - 30*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 36*d*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 6*d^2*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - (700*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 + 40*d*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (4*d^2*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 + 4*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 2*d*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 48*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 24*d*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 27*yt^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - (95*g1^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/36 + (475*d*g1^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/72 - (95*d^2*g1^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/18 + (95*d^3*g1^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/72 - (3*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (15*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - (3*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (3*d^3*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - (3*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (15*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - (3*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (3*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - (27*g2^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (135*d*g2^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - (27*d^2*g2^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (27*d^3*g2^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - (11*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (55*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/6 - (22*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (11*d^3*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/6 - 9*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (45*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - 18*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (9*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (89*g1^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/144 - (23*d*g1^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/432 - (745*d^2*g1^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/864 + (257*d^3*g1^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/864 + (19*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - (31*d*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 + (23*d^2*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/16 + (d^3*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/16 + (9*g2^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/16 + (27*d*g2^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/16 - (99*d^2*g2^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/32 + (27*d^3*g2^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/32 - (11*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (92*d*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/9 - (76*d^2*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/9 + (17*d^3*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/9 - 3*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 12*d*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 12*d^2*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 3*d^3*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 16*gs^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (112*d*gs^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 - (80*d^2*gs^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (16*d^3*gs^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (17*g1^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - (51*d*g1^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 + (17*d^2*g1^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 + (27*g2^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - (81*d*g2^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 + (27*d^2*g2^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 + 24*gs^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 36*d*gs^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 12*d^2*gs^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 6*g1^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - (37*d*g1^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (17*d^2*g1^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - (27*d*g2^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (27*d^2*g2^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 + 36*gs^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 48*d*gs^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 12*d^2*gs^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 27*lmbd*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (27*d*lmbd*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - 21*yt^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 6*d*yt^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 20*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 5*d*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 60*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 15*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 36*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 9*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 180*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 333*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 72*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 240*g1^4*lmbd*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 60*d*g1^4*lmbd*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 432*g2^4*lmbd*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 108*d*g2^4*lmbd*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + (190*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - (95*d*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + (95*d^2*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - (95*d^3*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/18 + 6*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (27*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + 9*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (3*d^3*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + 6*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (27*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + 9*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (3*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + 54*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (243*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + 81*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (27*d^3*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + (88*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - 66*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 44*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (22*d^3*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 + 72*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 162*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 108*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 18*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (254*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/27 + 7*d*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (259*d^2*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/72 - (257*d^3*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/216 - 12*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 14*d*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (7*d^2*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/4 - (d^3*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/4 - 18*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 9*d*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (99*d^2*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/8 - (27*d^3*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/8 + (128*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - 48*d*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (124*d^2*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - (68*d^3*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - 48*d*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 60*d^2*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 12*d^3*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (256*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - 192*d*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 128*d^2*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (64*d^3*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - 34*g1^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (85*d*g1^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 - (17*d^2*g1^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 - 54*g2^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (135*d*g2^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 - (27*d^2*g2^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 - 192*gs^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 240*d*gs^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 48*d^2*gs^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 16*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 38*d*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (17*d^2*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + 54*d*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (27*d^2*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 - 192*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 240*d*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 48*d^2*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 216*lmbd*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 54*d*lmbd*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 96*yt^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 24*d*yt^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - (d*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}])/4 + 3*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - (3*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}])/4 - 3*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + (27*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}])/4 - (3*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}])/2 + 15*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - (231*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}])/4 + (123*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}])/2 - 12*d^3*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 12*g1^4*lmbd*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 3*d*g1^4*lmbd*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 36*g2^4*lmbd*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 81*d*g2^4*lmbd*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 18*d^2*g2^4*lmbd*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - (68*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}])/3 + (17*d*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}])/3 + 36*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 81*d*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 18*d^2*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 384*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 480*d*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 96*d^2*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + (1360*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}])/3 - (340*d*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}])/3 + 432*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 108*d*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] + 1536*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 384*d*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - (190*g1^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + (95*d*g1^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - (95*d^2*g1^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + (95*d^3*g1^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/18 - 6*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (27*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - 9*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (3*d^3*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - 6*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (27*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - 9*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (3*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - 54*g2^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (243*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - 81*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (27*d^3*g2^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - (88*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + 66*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 44*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (22*d^3*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - 72*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 162*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 108*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 18*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (511*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/27 - (341*d*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/12 + (769*d^2*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/72 - (257*d^3*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/216 + 14*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (37*d*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 + (19*d^2*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/4 - (d^3*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/4 + 45*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (279*d*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/4 + (225*d^2*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/8 - (27*d^3*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/8 + (416*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 - 88*d*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (148*d^2*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - (68*d^3*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + 96*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 168*d*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 84*d^2*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 12*d^3*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (256*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - 192*d*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 128*d^2*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (64*d^3*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + 34*g1^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (85*d*g1^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 + (17*d^2*g1^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 + 54*g2^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (135*d*g2^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 + (27*d^2*g2^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 + 192*gs^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 240*d*gs^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 48*d^2*gs^2*lmbd*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 52*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 47*d*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (17*d^2*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - 108*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 81*d*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (27*d^2*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - 192*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 240*d*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 48*d^2*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 216*lmbd*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 54*d*lmbd*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 96*yt^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 24*d*yt^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (g1^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}])/4 + (3*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}])/4 - 3*d*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] + 3*d^2*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] - 10*g1^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] + 18*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] - 36*d*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] + 100*g1^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 1, 1}] + 108*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 1, 1}] + (7*g1^6*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) - (105*d*g1^6*iB[1]*iB[2]^2)/(64*(-5 + d)*(-2 + d)) + (21*d^2*g1^6*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) - (17*d^3*g1^6*iB[1]*iB[2]^2)/(32*(-5 + d)*(-2 + d)) + (d^4*g1^6*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (33*g1^4*g2^2*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) - (177*d*g1^4*g2^2*iB[1]*iB[2]^2)/(64*(-5 + d)*(-2 + d)) + (39*d^2*g1^4*g2^2*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) - (45*d^3*g1^4*g2^2*iB[1]*iB[2]^2)/(32*(-5 + d)*(-2 + d)) + (3*d^4*g1^4*g2^2*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) - (33*g1^2*g2^4*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (1125*d*g1^2*g2^4*iB[1]*iB[2]^2)/(64*(-5 + d)*(-2 + d)) - (195*d^2*g1^2*g2^4*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (75*d^3*g1^2*g2^4*iB[1]*iB[2]^2)/(32*(-5 + d)*(-2 + d)) - (3*d^4*g1^2*g2^4*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) - (15*g2^6*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (1653*d*g2^6*iB[1]*iB[2]^2)/(64*(-5 + d)*(-2 + d)) - (1353*d^2*g2^6*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (2811*d^3*g2^6*iB[1]*iB[2]^2)/(32*(-5 + d)*(-2 + d)) - (465*d^4*g2^6*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (3*d^5*g2^6*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (63*g1^4*lmbd*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (45*d*g1^4*lmbd*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) - (93*d^2*g1^4*lmbd*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (3*d^3*g1^4*lmbd*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) + (207*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) - (9*d*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (9*d^2*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (207*g2^4*lmbd*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (549*d^2*g2^4*lmbd*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) - (36*d^3*g2^4*lmbd*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (9*d^4*g2^4*lmbd*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) + (18*g1^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (81*d*g1^2*lmbd^2*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (63*d^2*g1^2*lmbd^2*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (9*d^3*g1^2*lmbd^2*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (54*g2^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (243*d*g2^2*lmbd^2*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (189*d^2*g2^2*lmbd^2*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (27*d^3*g2^2*lmbd^2*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (243*lmbd^3*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (189*d*lmbd^3*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (27*d^2*lmbd^3*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (5*g1^6*iB[1]^2*iB[3])/4 + (d*g1^6*iB[1]^2*iB[3])/4 - (d^2*g1^6*iB[1]^2*iB[3])/64 - (9*d^2*g1^4*g2^2*iB[1]^2*iB[3])/64 - (27*d^2*g1^2*g2^4*iB[1]^2*iB[3])/64 - (15*g2^6*iB[1]^2*iB[3])/4 + (63*d*g2^6*iB[1]^2*iB[3])/4 - (1179*d^2*g2^6*iB[1]^2*iB[3])/64 + 3*d^3*g2^6*iB[1]^2*iB[3] - (3*d*g1^4*lmbd*iB[1]^2*iB[3])/8 + (3*d^2*g1^4*lmbd*iB[1]^2*iB[3])/16 - (9*d*g1^2*g2^2*lmbd*iB[1]^2*iB[3])/4 + (9*d^2*g1^2*g2^2*lmbd*iB[1]^2*iB[3])/8 - (27*d*g2^4*lmbd*iB[1]^2*iB[3])/8 + (27*d^2*g2^4*lmbd*iB[1]^2*iB[3])/16 - (9*g1^2*lmbd^2*iB[1]^2*iB[3])/4 + (9*d*g1^2*lmbd^2*iB[1]^2*iB[3])/2 - (27*g2^2*lmbd^2*iB[1]^2*iB[3])/4 + (27*d*g2^2*lmbd^2*iB[1]^2*iB[3])/2 + 27*lmbd^3*iB[1]^2*iB[3] - (35*g1^6*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (115*d*g1^6*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (10*d^2*g1^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (5*d^3*g1^6*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (165*g1^4*g2^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (345*d*g1^4*g2^2*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (30*d^2*g1^4*g2^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (15*d^3*g1^4*g2^2*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (99*g1^2*g2^4*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (207*d*g1^2*g2^4*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (18*d^2*g1^2*g2^4*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (9*d^3*g1^2*g2^4*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (45*g2^6*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (1269*d*g2^6*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (468*d^2*g2^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (675*d^3*g2^6*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (18*d^4*g2^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (30*g1^4*lmbd*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (225*d*g1^4*lmbd*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (120*d^2*g1^4*lmbd*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (15*d^3*g1^4*lmbd*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (54*g2^4*lmbd*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (405*d*g2^4*lmbd*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (216*d^2*g2^4*lmbd*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (27*d^3*g2^4*lmbd*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (39*g1^4*yt^2*iB[2]^2*iF[1])/(8*(-5 + d)*(-2 + d)) - (39*d*g1^4*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (45*d^2*g1^4*yt^2*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (3*d^3*g1^4*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) - (207*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) + (36*d*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (9*d^2*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (279*g2^4*yt^2*iB[2]^2*iF[1])/(8*(-5 + d)*(-2 + d)) - (117*d*g2^4*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (135*d^2*g2^4*yt^2*iB[2]^2*iF[1])/(4*(-5 + d)*(-2 + d)) - (9*d^3*g2^4*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) - (36*g1^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (108*g2^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (486*lmbd^2*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (378*d*lmbd^2*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (54*d^2*lmbd^2*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + 50*g1^6*iB[1]*iB[3]*iF[1] - 10*d*g1^6*iB[1]*iB[3]*iF[1] - 90*g2^6*iB[1]*iB[3]*iF[1] + 198*d*g2^6*iB[1]*iB[3]*iF[1] - 36*d^2*g2^6*iB[1]*iB[3]*iF[1] + (3*d*g1^4*yt^2*iB[1]*iB[3]*iF[1])/4 + (9*d*g1^2*g2^2*yt^2*iB[1]*iB[3]*iF[1])/2 + (27*d*g2^4*yt^2*iB[1]*iB[3]*iF[1])/4 + 9*g1^2*lmbd*yt^2*iB[1]*iB[3]*iF[1] - 9*d*g1^2*lmbd*yt^2*iB[1]*iB[3]*iF[1] + 27*g2^2*lmbd*yt^2*iB[1]*iB[3]*iF[1] - 27*d*g2^2*lmbd*yt^2*iB[1]*iB[3]*iF[1] - 108*lmbd^2*yt^2*iB[1]*iB[3]*iF[1] - 500*g1^6*iB[3]*iF[1]^2 + 100*d*g1^6*iB[3]*iF[1]^2 - 540*g2^6*iB[3]*iF[1]^2 + 108*d*g2^6*iB[3]*iF[1]^2 - 9*g1^2*yt^4*iB[3]*iF[1]^2 - 27*g2^2*yt^4*iB[3]*iF[1]^2 + 108*lmbd*yt^4*iB[3]*iF[1]^2 + (85*g1^6*iB[1]*iB[2]*iF[2])/(6*(-5 + d)*(-2 + d)) + (1825*d*g1^6*iB[1]*iB[2]*iF[2])/(36*(-5 + d)*(-2 + d)) - (2375*d^2*g1^6*iB[1]*iB[2]*iF[2])/(36*(-5 + d)*(-2 + d)) + (95*d^3*g1^6*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (95*d^4*g1^6*iB[1]*iB[2]*iF[2])/(36*(-5 + d)*(-2 + d)) - (9*g1^4*g2^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (69*d*g1^4*g2^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (75*d^2*g1^4*g2^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (27*d^3*g1^4*g2^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (3*d^4*g1^4*g2^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (9*g1^2*g2^4*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (69*d*g1^2*g2^4*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (75*d^2*g1^2*g2^4*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (27*d^3*g1^2*g2^4*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (3*d^4*g1^2*g2^4*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (189*g2^6*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (1125*d*g2^6*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (819*d^2*g2^6*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (243*d^3*g2^6*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (27*d^4*g2^6*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (22*g1^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (253*d*g1^4*gs^2*iB[1]*iB[2]*iF[2])/(3*(-5 + d)*(-2 + d)) - (275*d^2*g1^4*gs^2*iB[1]*iB[2]*iF[2])/(3*(-5 + d)*(-2 + d)) + (33*d^3*g1^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (11*d^4*g1^4*gs^2*iB[1]*iB[2]*iF[2])/(3*(-5 + d)*(-2 + d)) - (54*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (207*d*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (225*d^2*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (81*d^3*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (9*d^4*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (121*g1^4*yt^2*iB[1]*iB[2]*iF[2])/(24*(-5 + d)*(-2 + d)) - (1679*d*g1^4*yt^2*iB[1]*iB[2]*iF[2])/(48*(-5 + d)*(-2 + d)) + (119*d^2*g1^4*yt^2*iB[1]*iB[2]*iF[2])/(6*(-5 + d)*(-2 + d)) - (119*d^3*g1^4*yt^2*iB[1]*iB[2]*iF[2])/(48*(-5 + d)*(-2 + d)) - (65*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (221*d*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(8*(-5 + d)*(-2 + d)) - (13*d^2*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (13*d^3*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(8*(-5 + d)*(-2 + d)) + (117*g2^4*yt^2*iB[1]*iB[2]*iF[2])/(8*(-5 + d)*(-2 + d)) - (333*d*g2^4*yt^2*iB[1]*iB[2]*iF[2])/(16*(-5 + d)*(-2 + d)) - (63*d^2*g2^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (603*d^3*g2^4*yt^2*iB[1]*iB[2]*iF[2])/(16*(-5 + d)*(-2 + d)) - (9*d^4*g2^4*yt^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (20*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (34*d*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (16*d^2*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (2*d^3*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (60*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (102*d*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (48*d^2*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (6*d^3*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (144*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (168*d*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (504*d^2*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (216*d^3*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (24*d^4*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (85*g1^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (325*d*g1^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (34*d^2*g1^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (17*d^3*g1^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (135*g2^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (567*d*g2^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (54*d^2*g2^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (27*d^3*g2^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (240*gs^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (408*d*gs^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (192*d^2*gs^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (24*d^3*gs^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (108*lmbd^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (45*g1^2*yt^4*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (135*d*g1^2*yt^4*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (18*d^2*g1^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (9*d^3*g1^2*yt^4*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (135*g2^2*yt^4*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (405*d*g2^2*yt^4*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) + (54*d^2*g2^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (27*d^3*g2^2*yt^4*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (486*lmbd*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (378*d*lmbd*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (54*d^2*lmbd*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (3505*g1^6*iB[2]*iF[1]*iF[2])/(6*(-5 + d)*(-2 + d)) + (5015*d*g1^6*iB[2]*iF[1]*iF[2])/(36*(-5 + d)*(-2 + d)) + (2375*d^2*g1^6*iB[2]*iF[1]*iF[2])/(36*(-5 + d)*(-2 + d)) - (95*d^3*g1^6*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (95*d^4*g1^6*iB[2]*iF[1]*iF[2])/(36*(-5 + d)*(-2 + d)) + (9*g1^4*g2^2*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) - (69*d*g1^4*g2^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (75*d^2*g1^4*g2^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (27*d^3*g1^4*g2^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (3*d^4*g1^4*g2^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (9*g1^2*g2^4*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) - (69*d*g1^2*g2^4*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (75*d^2*g1^2*g2^4*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (27*d^3*g1^2*g2^4*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (3*d^4*g1^2*g2^4*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (1215*g2^6*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) + (243*d*g2^6*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (675*d^2*g2^6*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (243*d^3*g2^6*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (27*d^4*g2^6*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (22*g1^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (253*d*g1^4*gs^2*iB[2]*iF[1]*iF[2])/(3*(-5 + d)*(-2 + d)) + (275*d^2*g1^4*gs^2*iB[2]*iF[1]*iF[2])/(3*(-5 + d)*(-2 + d)) - (33*d^3*g1^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (11*d^4*g1^4*gs^2*iB[2]*iF[1]*iF[2])/(3*(-5 + d)*(-2 + d)) + (54*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (207*d*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (225*d^2*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (81*d^3*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (9*d^4*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (4681*g1^4*yt^2*iB[2]*iF[1]*iF[2])/(24*(-5 + d)*(-2 + d)) + (17107*d*g1^4*yt^2*iB[2]*iF[1]*iF[2])/(48*(-5 + d)*(-2 + d)) - (1411*d^2*g1^4*yt^2*iB[2]*iF[1]*iF[2])/(6*(-5 + d)*(-2 + d)) + (1411*d^3*g1^4*yt^2*iB[2]*iF[1]*iF[2])/(48*(-5 + d)*(-2 + d)) + (65*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (221*d*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(8*(-5 + d)*(-2 + d)) + (13*d^2*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (13*d^3*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(8*(-5 + d)*(-2 + d)) + (1755*g2^4*yt^2*iB[2]*iF[1]*iF[2])/(8*(-5 + d)*(-2 + d)) + (4905*d*g2^4*yt^2*iB[2]*iF[1]*iF[2])/(16*(-5 + d)*(-2 + d)) - (441*d^2*g2^4*yt^2*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) + (441*d^3*g2^4*yt^2*iB[2]*iF[1]*iF[2])/(16*(-5 + d)*(-2 + d)) + (20*g1^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (34*d*g1^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (16*d^2*g1^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (2*d^3*g1^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (60*g2^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (102*d*g2^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (48*d^2*g2^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (6*d^3*g2^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (576*gs^4*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (1248*d*gs^4*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (768*d^2*gs^4*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (96*d^3*gs^4*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (85*g1^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) + (289*d*g1^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (34*d^2*g1^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (17*d^3*g1^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (135*g2^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) + (459*d*g2^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (54*d^2*g2^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (27*d^3*g2^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (240*gs^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (408*d*gs^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (192*d^2*gs^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (24*d^3*gs^2*lmbd*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (45*g1^2*yt^4*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) + (63*d*g1^2*yt^4*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (9*d^2*g1^2*yt^4*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (135*g2^2*yt^4*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) + (189*d*g2^2*yt^4*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (27*d^2*g2^2*yt^4*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (486*lmbd*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (189*d*lmbd*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (27*d^2*lmbd*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (432*yt^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (378*d*yt^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (54*d^2*yt^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (185*g1^6*iB[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) + (1225*d*g1^6*iB[1]*iF[2]^2)/(36*(-5 + d)*(-2 + d)) - (95*d^2*g1^6*iB[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) + (95*d^3*g1^6*iB[1]*iF[2]^2)/(36*(-5 + d)*(-2 + d)) - (9*g1^4*g2^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (33*d*g1^4*g2^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (9*d^2*g1^4*g2^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (3*d^3*g1^4*g2^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (9*g1^2*g2^4*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (33*d*g1^2*g2^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (9*d^2*g1^2*g2^4*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (3*d^3*g1^2*g2^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (27*g2^6*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (45*d*g2^6*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (45*d^2*g2^6*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (27*d^3*g2^6*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (22*g1^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (121*d*g1^4*gs^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (22*d^2*g1^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (11*d^3*g1^4*gs^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (54*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (99*d*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (54*d^2*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (9*d^3*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (14653*g1^4*yt^2*iB[1]*iF[2]^2)/(432*(-5 + d)*(-2 + d)) - (2593*d*g1^4*yt^2*iB[1]*iF[2]^2)/(72*(-5 + d)*(-2 + d)) + (291*d^2*g1^4*yt^2*iB[1]*iF[2]^2)/(16*(-5 + d)*(-2 + d)) - (257*d^3*g1^4*yt^2*iB[1]*iF[2]^2)/(48*(-5 + d)*(-2 + d)) + (257*d^4*g1^4*yt^2*iB[1]*iF[2]^2)/(432*(-5 + d)*(-2 + d)) + (89*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) - (67*d*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (53*d^2*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) - (9*d^3*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) + (d^4*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) + (423*g2^4*yt^2*iB[1]*iF[2]^2)/(16*(-5 + d)*(-2 + d)) - (225*d*g2^4*yt^2*iB[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) + (531*d^2*g2^4*yt^2*iB[1]*iF[2]^2)/(16*(-5 + d)*(-2 + d)) - (243*d^3*g2^4*yt^2*iB[1]*iF[2]^2)/(16*(-5 + d)*(-2 + d)) + (27*d^4*g2^4*yt^2*iB[1]*iF[2]^2)/(16*(-5 + d)*(-2 + d)) + (734*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (472*d*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (106*d^2*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (34*d^3*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (34*d^4*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (138*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (264*d*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (174*d^2*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (54*d^3*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (6*d^4*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (8*gs^4*yt^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (128*d*gs^4*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (216*d^2*gs^4*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (96*d^3*gs^4*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (32*d^4*gs^4*yt^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (17*g1^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (67*d*g1^2*lmbd*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (17*d^2*g1^2*lmbd*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (27*g2^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (81*d*g2^2*lmbd*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (27*d^2*g2^2*lmbd*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (96*gs^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (120*d*gs^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (24*d^2*gs^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (54*lmbd^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (321*g1^2*yt^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (335*d*g1^2*yt^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (34*d^2*g1^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (17*d^3*g1^2*yt^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (531*g2^2*yt^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (549*d*g2^2*yt^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (54*d^2*g2^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (27*d^3*g2^2*yt^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (408*gs^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (480*d*gs^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (192*d^2*gs^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (24*d^3*gs^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (162*lmbd*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (27*d*lmbd*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (168*yt^6*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (84*d*yt^6*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (12*d^2*yt^6*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (2795*g1^6*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (695*d*g1^6*iF[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) + (95*d^2*g1^6*iF[1]*iF[2]^2)/(18*(-5 + d)*(-2 + d)) + (3*g1^4*g2^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (9*d*g1^4*g2^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (3*d^2*g1^4*g2^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (3*g1^2*g2^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (9*d*g1^2*g2^4*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (3*d^2*g1^2*g2^4*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (351*g2^6*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (297*d*g2^6*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (27*d^2*g2^6*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (44*g1^4*gs^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (22*d*g1^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (22*d^2*g1^4*gs^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (36*g2^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (54*d*g2^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (18*d^2*g2^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (124927*g1^4*yt^2*iF[1]*iF[2]^2)/(432*(-5 + d)*(-2 + d)) + (7069*d*g1^4*yt^2*iF[1]*iF[2]^2)/(54*(-5 + d)*(-2 + d)) - (4301*d^2*g1^4*yt^2*iF[1]*iF[2]^2)/(216*(-5 + d)*(-2 + d)) + (1285*d^3*g1^4*yt^2*iF[1]*iF[2]^2)/(216*(-5 + d)*(-2 + d)) - (257*d^4*g1^4*yt^2*iF[1]*iF[2]^2)/(432*(-5 + d)*(-2 + d)) - (51*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) + (9*d*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (15*d^2*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (5*d^3*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (d^4*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) - (5085*g2^4*yt^2*iF[1]*iF[2]^2)/(16*(-5 + d)*(-2 + d)) + (387*d*g2^4*yt^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (459*d^2*g2^4*yt^2*iF[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) + (135*d^3*g2^4*yt^2*iF[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) - (27*d^4*g2^4*yt^2*iF[1]*iF[2]^2)/(16*(-5 + d)*(-2 + d)) - (800*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (1600*d*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (1106*d^2*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (340*d^3*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (34*d^4*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (144*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (288*d*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (198*d^2*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (60*d^3*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (6*d^4*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (3328*gs^4*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (2336*d*gs^4*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (1024*d^2*gs^4*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (320*d^3*gs^4*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (32*d^4*gs^4*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (17*g1^2*lmbd*yt^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (17*d*g1^2*lmbd*yt^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (27*g2^2*lmbd*yt^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (27*d*g2^2*lmbd*yt^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (48*gs^2*lmbd*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (48*d*gs^2*lmbd*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (369*g1^2*yt^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (427*d*g1^2*yt^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (153*d^2*g1^2*yt^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (17*d^3*g1^2*yt^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (531*g2^2*yt^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (657*d*g2^2*yt^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (243*d^2*g2^2*yt^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (27*d^3*g2^2*yt^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (480*gs^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (576*d*gs^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (216*d^2*gs^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (24*d^3*gs^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (54*lmbd*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (102*yt^6*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (96*d*yt^6*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (12*d^2*yt^6*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (95*g1^6*iB[1]^2*iF[3])/36 - (95*d*g1^6*iB[1]^2*iF[3])/18 + (95*d^2*g1^6*iB[1]^2*iF[3])/36 + (3*g1^4*g2^2*iB[1]^2*iF[3])/4 - (3*d*g1^4*g2^2*iB[1]^2*iF[3])/2 + (3*d^2*g1^4*g2^2*iB[1]^2*iF[3])/4 + (3*g1^2*g2^4*iB[1]^2*iF[3])/4 - (3*d*g1^2*g2^4*iB[1]^2*iF[3])/2 + (3*d^2*g1^2*g2^4*iB[1]^2*iF[3])/4 + (27*g2^6*iB[1]^2*iF[3])/4 - (27*d*g2^6*iB[1]^2*iF[3])/2 + (27*d^2*g2^6*iB[1]^2*iF[3])/4 + (11*g1^4*gs^2*iB[1]^2*iF[3])/3 - (22*d*g1^4*gs^2*iB[1]^2*iF[3])/3 + (11*d^2*g1^4*gs^2*iB[1]^2*iF[3])/3 + 9*g2^4*gs^2*iB[1]^2*iF[3] - 18*d*g2^4*gs^2*iB[1]^2*iF[3] + 9*d^2*g2^4*gs^2*iB[1]^2*iF[3] - (85*g1^4*yt^2*iB[1]^2*iF[3])/48 + (85*d*g1^4*yt^2*iB[1]^2*iF[3])/48 - (13*g1^2*g2^2*yt^2*iB[1]^2*iF[3])/8 + (13*d*g1^2*g2^2*yt^2*iB[1]^2*iF[3])/8 - (63*g2^4*yt^2*iB[1]^2*iF[3])/16 + (63*d*g2^4*yt^2*iB[1]^2*iF[3])/16 - 2*g1^2*gs^2*yt^2*iB[1]^2*iF[3] + 2*d*g1^2*gs^2*yt^2*iB[1]^2*iF[3] - 6*g2^2*gs^2*yt^2*iB[1]^2*iF[3] + 6*d*g2^2*gs^2*yt^2*iB[1]^2*iF[3] - (17*g1^2*lmbd*yt^2*iB[1]^2*iF[3])/4 + (17*d*g1^2*lmbd*yt^2*iB[1]^2*iF[3])/4 - (27*g2^2*lmbd*yt^2*iB[1]^2*iF[3])/4 + (27*d*g2^2*lmbd*yt^2*iB[1]^2*iF[3])/4 - 24*gs^2*lmbd*yt^2*iB[1]^2*iF[3] + 24*d*gs^2*lmbd*yt^2*iB[1]^2*iF[3] + (7*g1^2*yt^4*iB[1]^2*iF[3])/2 - (5*d*g1^2*yt^4*iB[1]^2*iF[3])/4 + (9*g2^2*yt^4*iB[1]^2*iF[3])/2 + (9*d*g2^2*yt^4*iB[1]^2*iF[3])/4 + 27*lmbd*yt^4*iB[1]^2*iF[3] - 3*yt^6*iB[1]^2*iF[3] - (95*g1^6*iB[1]*iF[1]*iF[3])/18 + (95*d*g1^6*iB[1]*iF[1]*iF[3])/9 - (95*d^2*g1^6*iB[1]*iF[1]*iF[3])/18 - (3*g1^4*g2^2*iB[1]*iF[1]*iF[3])/2 + 3*d*g1^4*g2^2*iB[1]*iF[1]*iF[3] - (3*d^2*g1^4*g2^2*iB[1]*iF[1]*iF[3])/2 - (3*g1^2*g2^4*iB[1]*iF[1]*iF[3])/2 + 3*d*g1^2*g2^4*iB[1]*iF[1]*iF[3] - (3*d^2*g1^2*g2^4*iB[1]*iF[1]*iF[3])/2 - (27*g2^6*iB[1]*iF[1]*iF[3])/2 + 27*d*g2^6*iB[1]*iF[1]*iF[3] - (27*d^2*g2^6*iB[1]*iF[1]*iF[3])/2 - (22*g1^4*gs^2*iB[1]*iF[1]*iF[3])/3 + (44*d*g1^4*gs^2*iB[1]*iF[1]*iF[3])/3 - (22*d^2*g1^4*gs^2*iB[1]*iF[1]*iF[3])/3 - 18*g2^4*gs^2*iB[1]*iF[1]*iF[3] + 36*d*g2^4*gs^2*iB[1]*iF[1]*iF[3] - 18*d^2*g2^4*gs^2*iB[1]*iF[1]*iF[3] + (85*g1^4*yt^2*iB[1]*iF[1]*iF[3])/24 - (85*d*g1^4*yt^2*iB[1]*iF[1]*iF[3])/24 + (13*g1^2*g2^2*yt^2*iB[1]*iF[1]*iF[3])/4 - (13*d*g1^2*g2^2*yt^2*iB[1]*iF[1]*iF[3])/4 + (63*g2^4*yt^2*iB[1]*iF[1]*iF[3])/8 - (63*d*g2^4*yt^2*iB[1]*iF[1]*iF[3])/8 + 4*g1^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] - 4*d*g1^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] + 12*g2^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] - 12*d*g2^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] + (17*g1^2*lmbd*yt^2*iB[1]*iF[1]*iF[3])/2 - (17*d*g1^2*lmbd*yt^2*iB[1]*iF[1]*iF[3])/2 + (27*g2^2*lmbd*yt^2*iB[1]*iF[1]*iF[3])/2 - (27*d*g2^2*lmbd*yt^2*iB[1]*iF[1]*iF[3])/2 + 48*gs^2*lmbd*yt^2*iB[1]*iF[1]*iF[3] - 48*d*gs^2*lmbd*yt^2*iB[1]*iF[1]*iF[3] - 7*g1^2*yt^4*iB[1]*iF[1]*iF[3] + (5*d*g1^2*yt^4*iB[1]*iF[1]*iF[3])/2 - 9*g2^2*yt^4*iB[1]*iF[1]*iF[3] - (9*d*g2^2*yt^4*iB[1]*iF[1]*iF[3])/2 - 54*lmbd*yt^4*iB[1]*iF[1]*iF[3] + 6*yt^6*iB[1]*iF[1]*iF[3] + (95*g1^6*iF[1]^2*iF[3])/36 - (95*d*g1^6*iF[1]^2*iF[3])/18 + (95*d^2*g1^6*iF[1]^2*iF[3])/36 + (3*g1^4*g2^2*iF[1]^2*iF[3])/4 - (3*d*g1^4*g2^2*iF[1]^2*iF[3])/2 + (3*d^2*g1^4*g2^2*iF[1]^2*iF[3])/4 + (3*g1^2*g2^4*iF[1]^2*iF[3])/4 - (3*d*g1^2*g2^4*iF[1]^2*iF[3])/2 + (3*d^2*g1^2*g2^4*iF[1]^2*iF[3])/4 + (27*g2^6*iF[1]^2*iF[3])/4 - (27*d*g2^6*iF[1]^2*iF[3])/2 + (27*d^2*g2^6*iF[1]^2*iF[3])/4 + (11*g1^4*gs^2*iF[1]^2*iF[3])/3 - (22*d*g1^4*gs^2*iF[1]^2*iF[3])/3 + (11*d^2*g1^4*gs^2*iF[1]^2*iF[3])/3 + 9*g2^4*gs^2*iF[1]^2*iF[3] - 18*d*g2^4*gs^2*iF[1]^2*iF[3] + 9*d^2*g2^4*gs^2*iF[1]^2*iF[3] - (85*g1^4*yt^2*iF[1]^2*iF[3])/48 + (85*d*g1^4*yt^2*iF[1]^2*iF[3])/48 - (13*g1^2*g2^2*yt^2*iF[1]^2*iF[3])/8 + (13*d*g1^2*g2^2*yt^2*iF[1]^2*iF[3])/8 - (63*g2^4*yt^2*iF[1]^2*iF[3])/16 + (63*d*g2^4*yt^2*iF[1]^2*iF[3])/16 - 2*g1^2*gs^2*yt^2*iF[1]^2*iF[3] + 2*d*g1^2*gs^2*yt^2*iF[1]^2*iF[3] - 6*g2^2*gs^2*yt^2*iF[1]^2*iF[3] + 6*d*g2^2*gs^2*yt^2*iF[1]^2*iF[3] - (17*g1^2*lmbd*yt^2*iF[1]^2*iF[3])/4 + (17*d*g1^2*lmbd*yt^2*iF[1]^2*iF[3])/4 - (27*g2^2*lmbd*yt^2*iF[1]^2*iF[3])/4 + (27*d*g2^2*lmbd*yt^2*iF[1]^2*iF[3])/4 - 24*gs^2*lmbd*yt^2*iF[1]^2*iF[3] + 24*d*gs^2*lmbd*yt^2*iF[1]^2*iF[3] + (7*g1^2*yt^4*iF[1]^2*iF[3])/2 - (5*d*g1^2*yt^4*iF[1]^2*iF[3])/4 + (9*g2^2*yt^4*iF[1]^2*iF[3])/2 + (9*d*g2^2*yt^4*iF[1]^2*iF[3])/4 + 27*lmbd*yt^4*iF[1]^2*iF[3] - 3*yt^6*iF[1]^2*iF[3]}};

kH = {{1}, {0, -1/2*(g1^2*iB[2]) - (3*g2^2*iB[2])/2 + (g1^2*\[Mu]^2*iB[3])/3 + g2^2*\[Mu]^2*iB[3] + 3*yt^2*iF[2]}, {0, (-41*g1^4*iB[2])/(192*eps*Pi^2) + (19*g2^4*iB[2])/(64*eps*Pi^2) - (17*g1^2*yt^2*iF[2])/(64*eps*Pi^2) - (27*g2^2*yt^2*iF[2])/(64*eps*Pi^2) - (3*gs^2*yt^2*iF[2])/(2*eps*Pi^2) + (27*yt^4*iF[2])/(32*eps*Pi^2), (-229*g1^4*iB[2]^2)/(16*(-7 + d)*(-5 + d)*(-2 + d)) + (39*g1^4*iB[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)*d) + (37*d*g1^4*iB[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) - (9*d^2*g1^4*iB[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) + (3*d^3*g1^4*iB[2]^2)/(16*(-7 + d)*(-5 + d)*(-2 + d)) - (519*g1^2*g2^2*iB[2]^2)/(8*(-7 + d)*(-5 + d)*(-2 + d)) + (27*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)*d) + (105*d*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (27*d^2*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (9*d^3*g1^2*g2^2*iB[2]^2)/(8*(-7 + d)*(-5 + d)*(-2 + d)) - (1269*g2^4*iB[2]^2)/(16*(-7 + d)*(-5 + d)*(-2 + d)) - (225*g2^4*iB[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)*d) + (147*d*g2^4*iB[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) - (9*d^2*g2^4*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (15*d^3*g2^4*iB[2]^2)/(16*(-7 + d)*(-5 + d)*(-2 + d)) - (63*lmbd^2*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (108*lmbd^2*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (9*d*lmbd^2*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (7*g1^4*iB[1]*iB[3])/(-7 + d) + (6*g1^4*iB[1]*iB[3])/((-7 + d)*d) + (5*d*g1^4*iB[1]*iB[3])/(12*(-7 + d)) + (d^2*g1^4*iB[1]*iB[3])/(12*(-7 + d)) - (7*d*g1^2*g2^2*iB[1]*iB[3])/(2*(-7 + d)) + (d^2*g1^2*g2^2*iB[1]*iB[3])/(2*(-7 + d)) + (57*g2^4*iB[1]*iB[3])/(-7 + d) - (18*g2^4*iB[1]*iB[3])/((-7 + d)*d) - (201*d*g2^4*iB[1]*iB[3])/(4*(-7 + d)) + (27*d^2*g2^4*iB[1]*iB[3])/(4*(-7 + d)) - (7*g1^2*lmbd*iB[1]*iB[3])/(-7 + d) + (d*g1^2*lmbd*iB[1]*iB[3])/(-7 + d) - (21*g2^2*lmbd*iB[1]*iB[3])/(-7 + d) + (3*d*g2^2*lmbd*iB[1]*iB[3])/(-7 + d) + (140*g1^4*iB[3]*iF[1])/(-7 + d) - (120*g1^4*iB[3]*iF[1])/((-7 + d)*d) - (20*d*g1^4*iB[3]*iF[1])/(-7 + d) + (252*g2^4*iB[3]*iF[1])/(-7 + d) - (216*g2^4*iB[3]*iF[1])/((-7 + d)*d) - (36*d*g2^4*iB[3]*iF[1])/(-7 + d) + (14*g1^2*yt^2*iB[3]*iF[1])/(-7 + d) - (2*d*g1^2*yt^2*iB[3]*iF[1])/(-7 + d) + (42*g2^2*yt^2*iB[3]*iF[1])/(-7 + d) - (6*d*g2^2*yt^2*iB[3]*iF[1])/(-7 + d) + (140*g1^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (120*g1^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (20*d*g1^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (252*g2^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (216*g2^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (36*d*g2^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (195*g1^2*yt^2*iB[2]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (18*g1^2*yt^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (159*d*g1^2*yt^2*iB[2]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (39*d^2*g1^2*yt^2*iB[2]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (3*d^3*g1^2*yt^2*iB[2]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (585*g2^2*yt^2*iB[2]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (54*g2^2*yt^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (477*d*g2^2*yt^2*iB[2]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (117*d^2*g2^2*yt^2*iB[2]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (9*d^3*g2^2*yt^2*iB[2]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (126*yt^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (216*yt^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (18*d*yt^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (70*g1^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (60*g1^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (10*d*g1^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (126*g2^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (108*g2^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (18*d*g2^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (605*g1^2*yt^2*iF[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) - (69*g1^2*yt^2*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)*d) - (637*d*g1^2*yt^2*iF[2]^2)/(6*(-7 + d)*(-5 + d)*(-2 + d)) + (143*d^2*g1^2*yt^2*iF[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) - (17*d^3*g1^2*yt^2*iF[2]^2)/(3*(-7 + d)*(-5 + d)*(-2 + d)) + (d^4*g1^2*yt^2*iF[2]^2)/(3*(-7 + d)*(-5 + d)*(-2 + d)) + (495*g2^2*yt^2*iF[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) - (135*g2^2*yt^2*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)*d) - (63*d*g2^2*yt^2*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (9*d^2*g2^2*yt^2*iF[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) + (1320*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (144*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) - (1148*d*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (420*d^2*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (68*d^3*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (4*d^4*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (63*yt^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (54*yt^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (9*d*yt^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (51*g1^2*yt^2*iB[1]*iF[3])/(4*(-7 + d)) + (17*g1^2*yt^2*iB[1]*iF[3])/(6*(-7 + d)*d) + (34*d*g1^2*yt^2*iB[1]*iF[3])/(3*(-7 + d)) - (17*d^2*g1^2*yt^2*iB[1]*iF[3])/(12*(-7 + d)) - (81*g2^2*yt^2*iB[1]*iF[3])/(4*(-7 + d)) + (9*g2^2*yt^2*iB[1]*iF[3])/(2*(-7 + d)*d) + (18*d*g2^2*yt^2*iB[1]*iF[3])/(-7 + d) - (9*d^2*g2^2*yt^2*iB[1]*iF[3])/(4*(-7 + d)) - (72*gs^2*yt^2*iB[1]*iF[3])/(-7 + d) + (16*gs^2*yt^2*iB[1]*iF[3])/((-7 + d)*d) + (64*d*gs^2*yt^2*iB[1]*iF[3])/(-7 + d) - (8*d^2*gs^2*yt^2*iB[1]*iF[3])/(-7 + d) + (63*yt^4*iB[1]*iF[3])/(-7 + d) - (18*yt^4*iB[1]*iF[3])/((-7 + d)*d) - (9*d*yt^4*iB[1]*iF[3])/(-7 + d) + (51*g1^2*yt^2*iF[1]*iF[3])/(4*(-7 + d)) - (17*g1^2*yt^2*iF[1]*iF[3])/(6*(-7 + d)*d) - (34*d*g1^2*yt^2*iF[1]*iF[3])/(3*(-7 + d)) + (17*d^2*g1^2*yt^2*iF[1]*iF[3])/(12*(-7 + d)) + (81*g2^2*yt^2*iF[1]*iF[3])/(4*(-7 + d)) - (9*g2^2*yt^2*iF[1]*iF[3])/(2*(-7 + d)*d) - (18*d*g2^2*yt^2*iF[1]*iF[3])/(-7 + d) + (9*d^2*g2^2*yt^2*iF[1]*iF[3])/(4*(-7 + d)) + (72*gs^2*yt^2*iF[1]*iF[3])/(-7 + d) - (16*gs^2*yt^2*iF[1]*iF[3])/((-7 + d)*d) - (64*d*gs^2*yt^2*iF[1]*iF[3])/(-7 + d) + (8*d^2*gs^2*yt^2*iF[1]*iF[3])/(-7 + d) - (63*yt^4*iF[1]*iF[3])/(-7 + d) + (18*yt^4*iF[1]*iF[3])/((-7 + d)*d) + (9*d*yt^4*iF[1]*iF[3])/(-7 + d)}, {0, 0, 0, 0}};

rH2D4 = {{0}, {0, (g1^2*iB[3])/6 + (g2^2*iB[3])/2 - yt^2*iF[3]}, {0, 0, 0}, {0, 0, 0, 0}};

mB02 = {{0}, {0, -(g1^2*iB[1]) + d*g1^2*iB[1] + 3*g1^2*\[Mu]^2*iB[2] - d*g1^2*\[Mu]^2*iB[2] - 5*g1^2*\[Mu]^4*iB[3] + d*g1^2*\[Mu]^4*iB[3] + 20*g1^2*iF[1] - 20*d*g1^2*iF[1]}, {0, (-41*g1^4*iB[1])/(96*eps*Pi^2) + (41*d*g1^4*iB[1])/(96*eps*Pi^2) + (73*g1^4*\[Mu]^2*iB[2])/(64*eps*Pi^2) - (73*d*g1^4*\[Mu]^2*iB[2])/(192*eps*Pi^2) - (27*g1^2*g2^2*\[Mu]^2*iB[2])/(64*eps*Pi^2) + (9*d*g1^2*g2^2*\[Mu]^2*iB[2])/(64*eps*Pi^2) + (9*g1^2*lmbd*\[Mu]^2*iB[2])/(16*eps*Pi^2) - (3*d*g1^2*lmbd*\[Mu]^2*iB[2])/(16*eps*Pi^2) + (9*g1^2*\[Mu]^2*yt^2*iB[2])/(16*eps*Pi^2) - (3*d*g1^2*\[Mu]^2*yt^2*iB[2])/(16*eps*Pi^2) + (205*g1^4*iF[1])/(24*eps*Pi^2) - (205*d*g1^4*iF[1])/(24*eps*Pi^2), (3*d*g1^4*iB[1]*iB[2])/4 - (d^2*g1^4*iB[1]*iB[2])/4 + (9*d*g1^2*g2^2*iB[1]*iB[2])/4 - (3*d^2*g1^2*g2^2*iB[1]*iB[2])/4 + 9*g1^2*lmbd*iB[1]*iB[2] - 3*d*g1^2*lmbd*iB[1]*iB[2] + (9*g1^4*\[Mu]^2*iB[2]^2)/(2*(-2 + d)) - (9*d*g1^4*\[Mu]^2*iB[2]^2)/(4*(-2 + d)) + (d^2*g1^4*\[Mu]^2*iB[2]^2)/(4*(-2 + d)) + (27*g1^2*g2^2*\[Mu]^2*iB[2]^2)/(2*(-2 + d)) - (27*d*g1^2*g2^2*\[Mu]^2*iB[2]^2)/(4*(-2 + d)) + (3*d^2*g1^2*g2^2*\[Mu]^2*iB[2]^2)/(4*(-2 + d)) + (18*g1^2*lmbd*\[Mu]^2*iB[2]^2)/(-2 + d) - (15*d*g1^2*lmbd*\[Mu]^2*iB[2]^2)/(-2 + d) + (3*d^2*g1^2*lmbd*\[Mu]^2*iB[2]^2)/(-2 + d) - (5*d*g1^4*\[Mu]^2*iB[1]*iB[3])/2 + (d^2*g1^4*\[Mu]^2*iB[1]*iB[3])/2 - (15*d*g1^2*g2^2*\[Mu]^2*iB[1]*iB[3])/2 + (3*d^2*g1^2*g2^2*\[Mu]^2*iB[1]*iB[3])/2 - 30*g1^2*lmbd*\[Mu]^2*iB[1]*iB[3] + 6*d*g1^2*lmbd*\[Mu]^2*iB[1]*iB[3] - 18*g1^2*yt^2*iB[2]*iF[1] + 6*d*g1^2*yt^2*iB[2]*iF[1] + 60*g1^2*\[Mu]^2*yt^2*iB[3]*iF[1] - 12*d*g1^2*\[Mu]^2*yt^2*iB[3]*iF[1] - (475*g1^4*iB[1]*iF[2])/(3*(-5 + d)) + (2185*d*g1^4*iB[1]*iF[2])/(9*(-5 + d)) - (95*d^2*g1^4*iB[1]*iF[2])/(-5 + d) + (95*d^3*g1^4*iB[1]*iF[2])/(9*(-5 + d)) - (45*g1^2*g2^2*iB[1]*iF[2])/(-5 + d) + (69*d*g1^2*g2^2*iB[1]*iF[2])/(-5 + d) - (27*d^2*g1^2*g2^2*iB[1]*iF[2])/(-5 + d) + (3*d^3*g1^2*g2^2*iB[1]*iF[2])/(-5 + d) - (220*g1^2*gs^2*iB[1]*iF[2])/(-5 + d) + (1012*d*g1^2*gs^2*iB[1]*iF[2])/(3*(-5 + d)) - (132*d^2*g1^2*gs^2*iB[1]*iF[2])/(-5 + d) + (44*d^3*g1^2*gs^2*iB[1]*iF[2])/(3*(-5 + d)) + (85*g1^2*yt^2*iB[1]*iF[2])/(-5 + d) - (136*d*g1^2*yt^2*iB[1]*iF[2])/(3*(-5 + d)) + (17*d^2*g1^2*yt^2*iB[1]*iF[2])/(3*(-5 + d)) - (1820*g1^2*\[Mu]^2*yt^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (5477*d*g1^2*\[Mu]^2*yt^2*iB[2]*iF[2])/(3*(-7 + d)*(-5 + d)*(-2 + d)) - (1987*d^2*g1^2*\[Mu]^2*yt^2*iB[2]*iF[2])/(3*(-7 + d)*(-5 + d)*(-2 + d)) + (307*d^3*g1^2*\[Mu]^2*yt^2*iB[2]*iF[2])/(3*(-7 + d)*(-5 + d)*(-2 + d)) - (17*d^4*g1^2*\[Mu]^2*yt^2*iB[2]*iF[2])/(3*(-7 + d)*(-5 + d)*(-2 + d)) + (475*g1^4*iF[1]*iF[2])/(3*(-5 + d)) - (2185*d*g1^4*iF[1]*iF[2])/(9*(-5 + d)) + (95*d^2*g1^4*iF[1]*iF[2])/(-5 + d) - (95*d^3*g1^4*iF[1]*iF[2])/(9*(-5 + d)) + (45*g1^2*g2^2*iF[1]*iF[2])/(-5 + d) - (69*d*g1^2*g2^2*iF[1]*iF[2])/(-5 + d) + (27*d^2*g1^2*g2^2*iF[1]*iF[2])/(-5 + d) - (3*d^3*g1^2*g2^2*iF[1]*iF[2])/(-5 + d) + (220*g1^2*gs^2*iF[1]*iF[2])/(-5 + d) - (1012*d*g1^2*gs^2*iF[1]*iF[2])/(3*(-5 + d)) + (132*d^2*g1^2*gs^2*iF[1]*iF[2])/(-5 + d) - (44*d^3*g1^2*gs^2*iF[1]*iF[2])/(3*(-5 + d)) - (85*g1^2*yt^2*iF[1]*iF[2])/(-5 + d) + (136*d*g1^2*yt^2*iF[1]*iF[2])/(3*(-5 + d)) - (17*d^2*g1^2*yt^2*iF[1]*iF[2])/(3*(-5 + d)) - (280*g1^2*\[Mu]^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (568*d*g1^2*\[Mu]^2*yt^2*iF[2]^2)/(3*(-7 + d)*(-5 + d)*(-2 + d)) - (40*d^2*g1^2*\[Mu]^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (8*d^3*g1^2*\[Mu]^2*yt^2*iF[2]^2)/(3*(-7 + d)*(-5 + d)*(-2 + d))}, {0, (-1681*g1^6*iB[1])/(9216*eps^2*Pi^4) + (1681*d*g1^6*iB[1])/(9216*eps^2*Pi^4) - (199*g1^6*iB[1])/(9216*eps*Pi^4) + (199*d*g1^6*iB[1])/(9216*eps*Pi^4) - (9*g1^4*g2^2*iB[1])/(1024*eps*Pi^4) + (9*d*g1^4*g2^2*iB[1])/(1024*eps*Pi^4) - (11*g1^4*gs^2*iB[1])/(384*eps*Pi^4) + (11*d*g1^4*gs^2*iB[1])/(384*eps*Pi^4) + (17*g1^4*yt^2*iB[1])/(3072*eps*Pi^4) - (17*d*g1^4*yt^2*iB[1])/(3072*eps*Pi^4) + (8405*g1^6*iF[1])/(2304*eps^2*Pi^4) - (8405*d*g1^6*iF[1])/(2304*eps^2*Pi^4) + (995*g1^6*iF[1])/(2304*eps*Pi^4) - (995*d*g1^6*iF[1])/(2304*eps*Pi^4) + (45*g1^4*g2^2*iF[1])/(256*eps*Pi^4) - (45*d*g1^4*g2^2*iF[1])/(256*eps*Pi^4) + (55*g1^4*gs^2*iF[1])/(96*eps*Pi^4) - (55*d*g1^4*gs^2*iF[1])/(96*eps*Pi^4) - (85*g1^4*yt^2*iF[1])/(768*eps*Pi^4) + (85*d*g1^4*yt^2*iF[1])/(768*eps*Pi^4), (27*g1^6*iB[1]*iB[2])/(128*eps*Pi^2) + (73*d*g1^6*iB[1]*iB[2])/(128*eps*Pi^2) - (41*d^2*g1^6*iB[1]*iB[2])/(192*eps*Pi^2) + (27*g1^4*g2^2*iB[1]*iB[2])/(64*eps*Pi^2) + (105*d*g1^4*g2^2*iB[1]*iB[2])/(128*eps*Pi^2) - (41*d^2*g1^4*g2^2*iB[1]*iB[2])/(128*eps*Pi^2) + (81*g1^2*g2^4*iB[1]*iB[2])/(128*eps*Pi^2) - (21*d*g1^2*g2^4*iB[1]*iB[2])/(32*eps*Pi^2) + (19*d^2*g1^2*g2^4*iB[1]*iB[2])/(128*eps*Pi^2) + (3*g1^4*lmbd*iB[1]*iB[2])/(eps*Pi^2) - (d*g1^4*lmbd*iB[1]*iB[2])/(eps*Pi^2) - (81*g1^2*g2^2*lmbd*iB[1]*iB[2])/(32*eps*Pi^2) + (27*d*g1^2*g2^2*lmbd*iB[1]*iB[2])/(32*eps*Pi^2) + (27*g1^2*lmbd^2*iB[1]*iB[2])/(8*eps*Pi^2) - (9*d*g1^2*lmbd^2*iB[1]*iB[2])/(8*eps*Pi^2) + (27*g1^2*lmbd*yt^2*iB[1]*iB[2])/(8*eps*Pi^2) - (9*d*g1^2*lmbd*yt^2*iB[1]*iB[2])/(8*eps*Pi^2) - (27*g1^2*yt^4*iB[1]*iB[2])/(8*eps*Pi^2) + (9*d*g1^2*yt^4*iB[1]*iB[2])/(8*eps*Pi^2) + (6825*g1^4*yt^2*iB[2]*iF[1])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (16055*d*g1^4*yt^2*iB[2]*iF[1])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (6565*d^2*g1^4*yt^2*iB[2]*iF[1])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (1105*d^3*g1^4*yt^2*iB[2]*iF[1])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (65*d^4*g1^4*yt^2*iB[2]*iF[1])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (2835*g1^2*g2^2*yt^2*iB[2]*iF[1])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (6669*d*g1^2*g2^2*yt^2*iB[2]*iF[1])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (2727*d^2*g1^2*g2^2*yt^2*iB[2]*iF[1])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (459*d^3*g1^2*g2^2*yt^2*iB[2]*iF[1])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (27*d^4*g1^2*g2^2*yt^2*iB[2]*iF[1])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (630*g1^2*gs^2*yt^2*iB[2]*iF[1])/((-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (741*d*g1^2*gs^2*yt^2*iB[2]*iF[1])/((-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (303*d^2*g1^2*gs^2*yt^2*iB[2]*iF[1])/((-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (51*d^3*g1^2*gs^2*yt^2*iB[2]*iF[1])/((-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (3*d^4*g1^2*gs^2*yt^2*iB[2]*iF[1])/((-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (2835*g1^2*yt^4*iB[2]*iF[1])/(8*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (6669*d*g1^2*yt^4*iB[2]*iF[1])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (2727*d^2*g1^2*yt^4*iB[2]*iF[1])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (459*d^3*g1^2*yt^4*iB[2]*iF[1])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (27*d^4*g1^2*yt^4*iB[2]*iF[1])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (19475*g1^6*iB[1]*iF[2])/(144*(-5 + d)*eps*Pi^2) + (89585*d*g1^6*iB[1]*iF[2])/(432*(-5 + d)*eps*Pi^2) - (3895*d^2*g1^6*iB[1]*iF[2])/(48*(-5 + d)*eps*Pi^2) + (3895*d^3*g1^6*iB[1]*iF[2])/(432*(-5 + d)*eps*Pi^2) - (615*g1^4*g2^2*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) + (943*d*g1^4*g2^2*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) - (369*d^2*g1^4*g2^2*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) + (41*d^3*g1^4*g2^2*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) + (285*g1^2*g2^4*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) - (437*d*g1^2*g2^4*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) + (171*d^2*g1^2*g2^4*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) - (19*d^3*g1^2*g2^4*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) - (2255*g1^4*gs^2*iB[1]*iF[2])/(24*(-5 + d)*eps*Pi^2) + (10373*d*g1^4*gs^2*iB[1]*iF[2])/(72*(-5 + d)*eps*Pi^2) - (451*d^2*g1^4*gs^2*iB[1]*iF[2])/(8*(-5 + d)*eps*Pi^2) + (451*d^3*g1^4*gs^2*iB[1]*iF[2])/(72*(-5 + d)*eps*Pi^2) + (385*g1^2*gs^4*iB[1]*iF[2])/(4*(-5 + d)*eps*Pi^2) - (1771*d*g1^2*gs^4*iB[1]*iF[2])/(12*(-5 + d)*eps*Pi^2) + (231*d^2*g1^2*gs^4*iB[1]*iF[2])/(4*(-5 + d)*eps*Pi^2) - (77*d^3*g1^2*gs^4*iB[1]*iF[2])/(12*(-5 + d)*eps*Pi^2) + (5525*g1^4*yt^2*iB[1]*iF[2])/(192*(-5 + d)*eps*Pi^2) - (1105*d*g1^4*yt^2*iB[1]*iF[2])/(72*(-5 + d)*eps*Pi^2) + (1105*d^2*g1^4*yt^2*iB[1]*iF[2])/(576*(-5 + d)*eps*Pi^2) - (765*g1^2*g2^2*yt^2*iB[1]*iF[2])/(64*(-5 + d)*eps*Pi^2) + (51*d*g1^2*g2^2*yt^2*iB[1]*iF[2])/(8*(-5 + d)*eps*Pi^2) - (51*d^2*g1^2*g2^2*yt^2*iB[1]*iF[2])/(64*(-5 + d)*eps*Pi^2) - (85*g1^2*gs^2*yt^2*iB[1]*iF[2])/(2*(-5 + d)*eps*Pi^2) + (68*d*g1^2*gs^2*yt^2*iB[1]*iF[2])/(3*(-5 + d)*eps*Pi^2) - (17*d^2*g1^2*gs^2*yt^2*iB[1]*iF[2])/(6*(-5 + d)*eps*Pi^2) + (765*g1^2*yt^4*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) - (51*d*g1^2*yt^4*iB[1]*iF[2])/(4*(-5 + d)*eps*Pi^2) + (51*d^2*g1^2*yt^4*iB[1]*iF[2])/(32*(-5 + d)*eps*Pi^2) + (136325*g1^6*iF[1]*iF[2])/(72*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (1780015*d*g1^6*iF[1]*iF[2])/(432*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (112955*d^2*g1^6*iF[1]*iF[2])/(36*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (229805*d^3*g1^6*iF[1]*iF[2])/(216*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (3895*d^4*g1^6*iF[1]*iF[2])/(24*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (3895*d^5*g1^6*iF[1]*iF[2])/(432*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (4305*g1^4*g2^2*iF[1]*iF[2])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (18737*d*g1^4*g2^2*iF[1]*iF[2])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (3567*d^2*g1^4*g2^2*iF[1]*iF[2])/(8*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (2419*d^3*g1^4*g2^2*iF[1]*iF[2])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (369*d^4*g1^4*g2^2*iF[1]*iF[2])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (41*d^5*g1^4*g2^2*iF[1]*iF[2])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (1995*g1^2*g2^4*iF[1]*iF[2])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (8683*d*g1^2*g2^4*iF[1]*iF[2])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (1653*d^2*g1^2*g2^4*iF[1]*iF[2])/(8*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (1121*d^3*g1^2*g2^4*iF[1]*iF[2])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (171*d^4*g1^2*g2^4*iF[1]*iF[2])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (19*d^5*g1^2*g2^4*iF[1]*iF[2])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (15785*g1^4*gs^2*iF[1]*iF[2])/(12*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (206107*d*g1^4*gs^2*iF[1]*iF[2])/(72*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (13079*d^2*g1^4*gs^2*iF[1]*iF[2])/(6*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (26609*d^3*g1^4*gs^2*iF[1]*iF[2])/(36*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (451*d^4*g1^4*gs^2*iF[1]*iF[2])/(4*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (451*d^5*g1^4*gs^2*iF[1]*iF[2])/(72*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (2695*g1^2*gs^4*iF[1]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (35189*d*g1^2*gs^4*iF[1]*iF[2])/(12*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (2233*d^2*g1^2*gs^4*iF[1]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (4543*d^3*g1^2*gs^4*iF[1]*iF[2])/(6*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (231*d^4*g1^2*gs^4*iF[1]*iF[2])/(2*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (77*d^5*g1^2*gs^4*iF[1]*iF[2])/(12*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (38675*g1^4*yt^2*iF[1]*iF[2])/(96*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (272935*d*g1^4*yt^2*iF[1]*iF[2])/(576*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (111605*d^2*g1^4*yt^2*iF[1]*iF[2])/(576*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (18785*d^3*g1^4*yt^2*iF[1]*iF[2])/(576*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (1105*d^4*g1^4*yt^2*iF[1]*iF[2])/(576*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (5355*g1^2*g2^2*yt^2*iF[1]*iF[2])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (12597*d*g1^2*g2^2*yt^2*iF[1]*iF[2])/(64*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (5151*d^2*g1^2*g2^2*yt^2*iF[1]*iF[2])/(64*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (867*d^3*g1^2*g2^2*yt^2*iF[1]*iF[2])/(64*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (51*d^4*g1^2*g2^2*yt^2*iF[1]*iF[2])/(64*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (595*g1^2*gs^2*yt^2*iF[1]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (4199*d*g1^2*gs^2*yt^2*iF[1]*iF[2])/(6*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (1717*d^2*g1^2*gs^2*yt^2*iF[1]*iF[2])/(6*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (289*d^3*g1^2*gs^2*yt^2*iF[1]*iF[2])/(6*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (17*d^4*g1^2*gs^2*yt^2*iF[1]*iF[2])/(6*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (5355*g1^2*yt^4*iF[1]*iF[2])/(16*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (12597*d*g1^2*yt^4*iF[1]*iF[2])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (5151*d^2*g1^2*yt^4*iF[1]*iF[2])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) + (867*d^3*g1^2*yt^4*iF[1]*iF[2])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2) - (51*d^4*g1^2*yt^4*iF[1]*iF[2])/(32*(-7 + d)*(-5 + d)*(-2 + d)*eps*Pi^2), (3*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 - d*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + (11*d^2*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 - (d^3*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 + (99*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 - (33*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 + (51*d^2*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 - (3*d^3*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/4 + (99*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 - (39*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 + (219*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 - (21*d^3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 + (63*g1^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 - 24*d*g1^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + (9*d^2*g1^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 + (63*g1^2*g2^2*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 - 24*d*g1^2*g2^2*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + (9*d^2*g1^2*g2^2*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 - 27*g1^2*lmbd^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + 18*d*g1^2*lmbd^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] - 3*d^2*g1^2*lmbd^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + (140*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/3 - (560*d*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/9 + (140*d^2*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/9 + 18*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 6*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 18*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 6*d^3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 132*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 308*d*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 220*d^2*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 44*d^3*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - (299*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + (815*d*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/12 - (199*d^2*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/12 + (3*d^3*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + (63*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + (15*d*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 - (39*d^2*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + (9*d^3*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + (36725*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/108 - (132325*d*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/162 + (16775*d^2*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/27 - (8225*d^3*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/54 + (2525*d^4*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/324 + (7*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 - (35*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + 14*d^2*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 7*d^3*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (7*d^4*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/6 + (207*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 - (237*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 + 81*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (27*d^3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 - (3*d^4*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 + (274*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 - (2740*d*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/27 + (1096*d^2*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 - (548*d^3*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 + (274*d^4*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/27 + 6*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 20*d*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 24*d^2*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 12*d^3*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 2*d^4*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (770*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 - (5324*d*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 + (1232*d^2*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 - (220*d^3*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 - (22*d^4*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 - (92*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 + (458*d*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/27 - (224*d^2*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/27 + (34*d^3*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/27 - (368*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + (1832*d*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 - (896*d^2*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 + (136*d^3*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 - 153*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 102*d*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 17*d^2*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (2525*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/108 - (5050*d*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/81 + (2525*d^2*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/18 - (5050*d^3*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/81 + (2525*d^4*g1^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/324 - (7*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - (28*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + 21*d^2*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (28*d^3*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + (7*d^4*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/6 + (81*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - 90*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (213*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - 42*d^3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (21*d^4*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - (274*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 - (2192*d*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/27 + (548*d^2*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 - (2192*d^3*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/27 + (274*d^4*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/27 - 6*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 16*d*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 36*d^2*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 16*d^3*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 2*d^4*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (418*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 - (6160*d*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 + 836*d^2*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (2992*d^3*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 + (374*d^4*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 - (737*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 + (3455*d*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/27 - (169*d^2*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + (205*d^3*g1^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/27 - 3*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 73*d*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 45*d^2*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 7*d^3*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (752*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + (3632*d*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 - 176*d^2*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (208*d^3*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 + 108*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 60*d*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 8*d^2*g1^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (15*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 - (11*d*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 + (d^2*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 - (9*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 - (15*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 + (3*d^2*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/2 - (9*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 + (93*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 - (15*d^2*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 - 18*g1^2*lmbd^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}] + 6*d*g1^2*lmbd^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}] - (2515*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/54 - (12635*d*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/162 + (12625*d^2*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/162 - (2525*d^3*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/162 + 7*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (49*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + (35*d^2*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 - (7*d^3*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 - (45*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 - (111*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + (69*d^2*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 - (9*d^3*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + (548*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - (3836*d*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/27 + (2740*d^2*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/27 - (548*d^3*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/27 + 12*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 28*d*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 20*d^2*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 4*d^3*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + (1144*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 - (5632*d*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 + (2552*d^2*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - (352*d^3*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - (55*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/18 + (353*d*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/27 - (217*d^2*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/54 + (3*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + 25*d*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (17*d^2*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 - (128*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + (512*d*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - (128*d^2*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 + 36*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 12*d*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (5045*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/27 + (12620*d*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/81 - (2525*d^2*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/81 - 14*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (56*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 - (14*d^2*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 - 45*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 30*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 33*d^2*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 6*d^3*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (1096*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/9 + (4384*d*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/27 - (1096*d^2*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/27 - 24*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 32*d*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 8*d^2*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (484*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 - (3124*d*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/9 + (2068*d^2*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/9 - 44*d^3*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (25*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/2 + (13*d*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 - (17*d^2*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/6 - (45*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/2 + 33*d*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (17*d^2*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/2 + 36*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 12*d*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (183625*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/54 - (331675*d*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/162 + (6325*d^2*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/18 - (2525*d^3*g1^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/162 + 35*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - (161*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 + 21*d^2*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - (7*d^3*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 + (1035*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 - (507*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 + (45*d^2*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 + (3*d^3*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 + (2740*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 - (12604*d*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/27 + (548*d^2*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 - (548*d^3*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/27 + 60*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 92*d*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 36*d^2*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 4*d^3*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (7700*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 - (11660*d*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 + 132*d^2*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (44*d^3*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 - (136*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 + (340*d*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/27 - (68*d^2*g1^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/27 - (544*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 + (1360*d*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 - (272*d^2*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 - 102*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 34*d*g1^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (2525*g1^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/24 - (2525*d*g1^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/9 + (27775*d^2*g1^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/108 - (2525*d^3*g1^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/27 + (2525*d^4*g1^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/216 + (63*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - 42*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (77*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - 14*d^3*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (7*d^4*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (243*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - 81*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (297*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - 27*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (27*d^4*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 + 137*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - (1096*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (3014*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/9 - (1096*d^3*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/9 + (137*d^4*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/9 + 27*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 72*d*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 66*d^2*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 24*d^3*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 3*d^4*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 264*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 704*d*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (1936*d^2*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 - (704*d^3*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (88*d^4*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 - (241*g1^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (399*d*g1^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - (1655*d^2*g1^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/36 + (233*d^3*g1^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/36 - (171*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (309*d*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - (165*d^2*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (27*d^3*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - 252*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 428*d*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - (620*d^2*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (92*d^3*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (345*g1^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - 119*d*g1^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (41*d^2*g1^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + 480*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 280*d*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 40*d^2*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 864*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 504*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 72*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - (10100*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/27 + (78275*d*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/81 - (2525*d^2*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 + (2525*d^3*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - (2525*d^4*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/81 - 56*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (434*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - 126*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 42*d^3*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (14*d^4*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - 108*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 279*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 243*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 81*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 9*d^4*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (4384*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 + (33976*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/27 - 1096*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (1096*d^3*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - (1096*d^4*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/27 - 96*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 248*d*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 216*d^2*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 72*d^3*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 8*d^4*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (2816*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 + (21824*d*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - 2112*d^2*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 704*d^3*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (704*d^4*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 + (1768*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - (8398*d*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/27 + (3536*d^2*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/27 - (442*d^3*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/27 + 312*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 494*d*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 208*d^2*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 26*d^3*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (3328*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - (15808*d*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 + (6656*d^2*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - (832*d^3*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - 720*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 420*d*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 60*d^2*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 24*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 14*d*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 2*d^2*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 72*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 186*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 90*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 12*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + (3040*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}])/3 - (5320*d*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}])/9 + (760*d^2*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}])/9 - 288*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 744*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 360*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 48*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 4224*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 6688*d*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 2816*d^2*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 352*d^3*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - (60800*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}])/3 + (106400*d*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}])/9 - (15200*d^2*g1^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}])/9 - 3456*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] + 2016*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 288*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 16896*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] + 9856*d*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 1408*d^2*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - (10100*g1^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/27 + (78275*d*g1^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/81 - (2525*d^2*g1^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + (2525*d^3*g1^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 - (2525*d^4*g1^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/81 - 56*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (434*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - 126*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 42*d^3*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (14*d^4*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - 108*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 279*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 243*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 81*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 9*d^4*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (4384*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + (33976*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/27 - 1096*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (1096*d^3*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - (1096*d^4*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/27 - 96*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 248*d*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 216*d^2*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 72*d^3*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 8*d^4*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (2816*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + (21824*d*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 - 2112*d^2*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 704*d^3*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (704*d^4*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + (544*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 - (2584*d*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/27 + (1088*d^2*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/27 - (136*d^3*g1^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/27 + 96*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 152*d*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 64*d^2*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 8*d^3*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (1024*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - (4864*d*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + (2048*d^2*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 - (256*d^3*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + 144*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 84*d*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 12*d^2*g1^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (6*g1^6*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (95*d*g1^6*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (203*d^2*g1^6*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) - (29*d^3*g1^6*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (5*d^4*g1^6*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) - (135*d*g1^4*g2^2*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (189*d^2*g1^4*g2^2*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) - (21*d^3*g1^4*g2^2*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (3*d^4*g1^4*g2^2*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (18*g1^2*g2^4*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (543*d*g1^2*g2^4*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) - (453*d^2*g1^2*g2^4*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (423*d^3*g1^2*g2^4*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) - (267*d^4*g1^2*g2^4*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (3*d^5*g1^2*g2^4*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) - (135*g1^4*lmbd*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) + (99*d*g1^4*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (51*d^2*g1^4*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (27*d^3*g1^4*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (3*d^4*g1^4*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (405*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) + (297*d*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (153*d^2*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (81*d^3*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (9*d^4*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (270*g1^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (279*d*g1^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (90*d^2*g1^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (9*d^3*g1^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (5*d^2*g1^6*iB[1]^2*iB[3])/16 + (d^3*g1^6*iB[1]^2*iB[3])/16 - (15*d^2*g1^4*g2^2*iB[1]^2*iB[3])/8 + (3*d^3*g1^4*g2^2*iB[1]^2*iB[3])/8 - (45*d^2*g1^2*g2^4*iB[1]^2*iB[3])/16 + (9*d^3*g1^2*g2^4*iB[1]^2*iB[3])/16 - (15*d*g1^4*lmbd*iB[1]^2*iB[3])/2 + (3*d^2*g1^4*lmbd*iB[1]^2*iB[3])/2 - (45*d*g1^2*g2^2*lmbd*iB[1]^2*iB[3])/2 + (9*d^2*g1^2*g2^2*lmbd*iB[1]^2*iB[3])/2 - 45*g1^2*lmbd^2*iB[1]^2*iB[3] + 9*d*g1^2*lmbd^2*iB[1]^2*iB[3] + (120*g1^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (125*d*g1^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (175*d^2*g1^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (55*d^3*g1^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (5*d^4*g1^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (216*g1^2*g2^4*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (225*d*g1^2*g2^4*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (315*d^2*g1^2*g2^4*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (99*d^3*g1^2*g2^4*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (9*d^4*g1^2*g2^4*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (135*g1^4*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (189*d*g1^4*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (21*d^2*g1^4*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (3*d^3*g1^4*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (405*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (567*d*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (63*d^2*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (9*d^3*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (540*g1^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (558*d*g1^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (180*d^2*g1^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (18*d^3*g1^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + 15*d*g1^4*yt^2*iB[1]*iB[3]*iF[1] - 3*d^2*g1^4*yt^2*iB[1]*iB[3]*iF[1] + 45*d*g1^2*g2^2*yt^2*iB[1]*iB[3]*iF[1] - 9*d^2*g1^2*g2^2*yt^2*iB[1]*iB[3]*iF[1] + 180*g1^2*lmbd*yt^2*iB[1]*iB[3]*iF[1] - 36*d*g1^2*lmbd*yt^2*iB[1]*iB[3]*iF[1] - 180*g1^2*yt^4*iB[3]*iF[1]^2 + 36*d*g1^2*yt^4*iB[3]*iF[1]^2 + (2470*g1^6*iB[1]*iB[2]*iF[2])/(3*(-5 + d)*(-2 + d)) - (1045*d*g1^6*iB[1]*iB[2]*iF[2])/(9*(-5 + d)*(-2 + d)) - (2755*d^2*g1^6*iB[1]*iB[2]*iF[2])/(9*(-5 + d)*(-2 + d)) + (1045*d^3*g1^6*iB[1]*iB[2]*iF[2])/(9*(-5 + d)*(-2 + d)) - (95*d^4*g1^6*iB[1]*iB[2]*iF[2])/(9*(-5 + d)*(-2 + d)) - (234*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (501*d*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (21*d^2*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (207*d^3*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (69*d^4*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (6*d^5*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (3432*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (3916*d*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (792*d^2*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (1760*d^3*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (528*d^4*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (44*d^5*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (85*g1^4*yt^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (1817*d*g1^4*yt^2*iB[1]*iB[2]*iF[2])/(12*(-5 + d)*(-2 + d)) - (114*d^2*g1^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (125*d^3*g1^4*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (17*d^4*g1^4*yt^2*iB[1]*iB[2]*iF[2])/(6*(-5 + d)*(-2 + d)) - (135*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (1329*d*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (260*d^2*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (287*d^3*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (13*d^4*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (240*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (488*d*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (328*d^2*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (88*d^3*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (8*d^4*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (780*g1^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (671*d*g1^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (188*d^2*g1^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (17*d^3*g1^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (270*g1^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (279*d*g1^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (90*d^2*g1^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (9*d^3*g1^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (49400*g1^6*iB[2]*iF[1]*iF[2])/(3*(-5 + d)*(-2 + d)) + (20900*d*g1^6*iB[2]*iF[1]*iF[2])/(9*(-5 + d)*(-2 + d)) + (55100*d^2*g1^6*iB[2]*iF[1]*iF[2])/(9*(-5 + d)*(-2 + d)) - (20900*d^3*g1^6*iB[2]*iF[1]*iF[2])/(9*(-5 + d)*(-2 + d)) + (1900*d^4*g1^6*iB[2]*iF[1]*iF[2])/(9*(-5 + d)*(-2 + d)) - (2808*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (396*d*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (1044*d^2*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (396*d^3*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (36*d^4*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (13728*g1^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (1936*d*g1^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (5104*d^2*g1^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (1936*d^3*g1^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (176*d^4*g1^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (85*g1^4*yt^2*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) - (1037*d*g1^4*yt^2*iB[2]*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)) + (697*d^2*g1^4*yt^2*iB[2]*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)) - (187*d^3*g1^4*yt^2*iB[2]*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)) + (17*d^4*g1^4*yt^2*iB[2]*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)) + (135*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) - (549*d*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (369*d^2*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (99*d^3*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (9*d^4*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (240*g1^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (488*d*g1^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (328*d^2*g1^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (88*d^3*g1^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (8*d^4*g1^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (1830*g1^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (1621*d*g1^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (466*d^2*g1^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (43*d^3*g1^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (44915*g1^6*iB[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) + (855755*d*g1^6*iB[1]*iF[2]^2)/(324*(-5 + d)*(-2 + d)) - (280675*d^2*g1^6*iB[1]*iF[2]^2)/(162*(-5 + d)*(-2 + d)) + (48830*d^3*g1^6*iB[1]*iF[2]^2)/(81*(-5 + d)*(-2 + d)) - (17675*d^4*g1^6*iB[1]*iF[2]^2)/(162*(-5 + d)*(-2 + d)) + (2525*d^5*g1^6*iB[1]*iF[2]^2)/(324*(-5 + d)*(-2 + d)) - (140*g1^4*g2^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (1813*d*g1^4*g2^2*iB[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) - (707*d^2*g1^4*g2^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (266*d^3*g1^4*g2^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (49*d^4*g1^4*g2^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (7*d^5*g1^4*g2^2*iB[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) - (63*g1^2*g2^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (33*d*g1^2*g2^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (111*d^2*g1^2*g2^4*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (78*d^3*g1^2*g2^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (51*d^4*g1^2*g2^4*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (9*d^5*g1^2*g2^4*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (10960*g1^4*gs^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (70966*d*g1^4*gs^2*iB[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) - (55348*d^2*g1^4*gs^2*iB[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) + (20824*d^3*g1^4*gs^2*iB[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) - (3836*d^4*g1^4*gs^2*iB[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) + (274*d^5*g1^4*gs^2*iB[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) - (240*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (518*d*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (404*d^2*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (152*d^3*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (28*d^4*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (2*d^5*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (2068*g1^2*gs^4*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (5104*d*g1^2*gs^4*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (6248*d^2*g1^2*gs^4*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (7040*d^3*g1^2*gs^4*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (2068*d^4*g1^2*gs^4*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (176*d^5*g1^2*gs^4*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (3181*g1^4*yt^2*iB[1]*iF[2]^2)/(12*(-5 + d)*(-2 + d)) - (5197*d*g1^4*yt^2*iB[1]*iF[2]^2)/(18*(-5 + d)*(-2 + d)) + (7145*d^2*g1^4*yt^2*iB[1]*iF[2]^2)/(54*(-5 + d)*(-2 + d)) - (1613*d^3*g1^4*yt^2*iB[1]*iF[2]^2)/(54*(-5 + d)*(-2 + d)) + (289*d^4*g1^4*yt^2*iB[1]*iF[2]^2)/(108*(-5 + d)*(-2 + d)) + (837*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (663*d*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (377*d^2*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (93*d^3*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (17*d^4*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (1144*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (4496*d*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (6784*d^2*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (1552*d^3*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (136*d^4*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (120*g1^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (64*d*g1^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (8*d^2*g1^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (117*g1^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (120*d*g1^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (45*d^2*g1^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (6*d^3*g1^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (1696925*g1^6*iF[1]*iF[2]^2)/(108*(-5 + d)*(-2 + d)) - (4871375*d*g1^6*iF[1]*iF[2]^2)/(324*(-5 + d)*(-2 + d)) + (425675*d^2*g1^6*iF[1]*iF[2]^2)/(81*(-5 + d)*(-2 + d)) - (80225*d^3*g1^6*iF[1]*iF[2]^2)/(81*(-5 + d)*(-2 + d)) + (42925*d^4*g1^6*iF[1]*iF[2]^2)/(324*(-5 + d)*(-2 + d)) - (2525*d^5*g1^6*iF[1]*iF[2]^2)/(324*(-5 + d)*(-2 + d)) + (343*g1^4*g2^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (2317*d*g1^4*g2^2*iF[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) + (938*d^2*g1^4*g2^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (350*d^3*g1^4*g2^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (119*d^4*g1^4*g2^2*iF[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) - (7*d^5*g1^4*g2^2*iF[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) + (11259*g1^2*g2^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (11475*d*g1^2*g2^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (1143*d^2*g1^2*g2^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (261*d^3*g1^2*g2^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (153*d^4*g1^2*g2^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (9*d^5*g1^2*g2^4*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (13426*g1^4*gs^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (90694*d*g1^4*gs^2*iF[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) + (73432*d^2*g1^4*gs^2*iF[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) - (27400*d^3*g1^4*gs^2*iF[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) + (4658*d^4*g1^4*gs^2*iF[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) - (274*d^5*g1^4*gs^2*iF[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) + (294*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (662*d*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (536*d^2*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (200*d^3*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (34*d^4*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (2*d^5*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (45056*g1^2*gs^4*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (151712*d*g1^2*gs^4*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (70928*d^2*g1^2*gs^4*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (19184*d^3*g1^2*gs^4*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (2992*d^4*g1^2*gs^4*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (176*d^5*g1^2*gs^4*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (4627*g1^4*yt^2*iF[1]*iF[2]^2)/(12*(-5 + d)*(-2 + d)) + (4484*d*g1^4*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (6199*d^2*g1^4*yt^2*iF[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) + (1174*d^3*g1^4*yt^2*iF[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) - (289*d^4*g1^4*yt^2*iF[1]*iF[2]^2)/(108*(-5 + d)*(-2 + d)) - (1179*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (516*d*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (287*d^2*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (62*d^3*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (17*d^4*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (1648*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (7064*d*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (10504*d^2*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (2104*d^3*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (136*d^4*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (222*g1^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (230*d*g1^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (70*d^2*g1^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (6*d^3*g1^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - 4*g1^4*yt^2*iB[1]^2*iF[3] + (16*d*g1^4*yt^2*iB[1]^2*iF[3])/3 - (4*d^2*g1^4*yt^2*iB[1]^2*iF[3])/3 + 36*g1^2*g2^2*yt^2*iB[1]^2*iF[3] - 48*d*g1^2*g2^2*yt^2*iB[1]^2*iF[3] + 12*d^2*g1^2*g2^2*yt^2*iB[1]^2*iF[3] + 48*g1^2*gs^2*yt^2*iB[1]^2*iF[3] - 64*d*g1^2*gs^2*yt^2*iB[1]^2*iF[3] + 16*d^2*g1^2*gs^2*yt^2*iB[1]^2*iF[3] - 24*g1^2*yt^4*iB[1]^2*iF[3] + 8*d*g1^2*yt^4*iB[1]^2*iF[3] + 8*g1^4*yt^2*iB[1]*iF[1]*iF[3] - (32*d*g1^4*yt^2*iB[1]*iF[1]*iF[3])/3 + (8*d^2*g1^4*yt^2*iB[1]*iF[1]*iF[3])/3 - 72*g1^2*g2^2*yt^2*iB[1]*iF[1]*iF[3] + 96*d*g1^2*g2^2*yt^2*iB[1]*iF[1]*iF[3] - 24*d^2*g1^2*g2^2*yt^2*iB[1]*iF[1]*iF[3] - 96*g1^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] + 128*d*g1^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] - 32*d^2*g1^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] + 48*g1^2*yt^4*iB[1]*iF[1]*iF[3] - 16*d*g1^2*yt^4*iB[1]*iF[1]*iF[3] - 4*g1^4*yt^2*iF[1]^2*iF[3] + (16*d*g1^4*yt^2*iF[1]^2*iF[3])/3 - (4*d^2*g1^4*yt^2*iF[1]^2*iF[3])/3 + 36*g1^2*g2^2*yt^2*iF[1]^2*iF[3] - 48*d*g1^2*g2^2*yt^2*iF[1]^2*iF[3] + 12*d^2*g1^2*g2^2*yt^2*iF[1]^2*iF[3] + 48*g1^2*gs^2*yt^2*iF[1]^2*iF[3] - 64*d*g1^2*gs^2*yt^2*iF[1]^2*iF[3] + 16*d^2*g1^2*gs^2*yt^2*iF[1]^2*iF[3] - 24*g1^2*yt^4*iF[1]^2*iF[3] + 8*d*g1^2*yt^4*iF[1]^2*iF[3]}};

kB0 = {{1}, {0, (2*g1^2*iB[2])/3 - (d*g1^2*iB[2])/6 - 2*g1^2*\[Mu]^2*iB[3] + (d*g1^2*\[Mu]^2*iB[3])/3 - (10*g1^2*iF[2])/3 + (10*d*g1^2*iF[2])/3}, {0, (41*g1^4*iB[2])/(144*eps*Pi^2) - (41*d*g1^4*iB[2])/(576*eps*Pi^2) - (205*g1^4*iF[2])/(144*eps*Pi^2) + (205*d*g1^4*iF[2])/(144*eps*Pi^2), (27*g1^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (18*g1^4*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) - (37*d*g1^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (11*d^2*g1^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (d^3*g1^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (81*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (54*g1^2*g2^2*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) - (111*d*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (33*d^2*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (3*d^3*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (d*g1^4*iB[1]*iB[3])/2 + (d^2*g1^4*iB[1]*iB[3])/12 - (3*d*g1^2*g2^2*iB[1]*iB[3])/2 + (d^2*g1^2*g2^2*iB[1]*iB[3])/4 - 6*g1^2*lmbd*iB[1]*iB[3] + d*g1^2*lmbd*iB[1]*iB[3] + 12*g1^2*yt^2*iB[3]*iF[1] - 2*d*g1^2*yt^2*iB[3]*iF[1] - (23180*g1^4*iB[2]*iF[2])/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (4560*g1^4*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)*d) + (34580*d*g1^4*iB[2]*iF[2])/(9*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (6460*d^2*g1^4*iB[2]*iF[2])/(9*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (380*d^3*g1^4*iB[2]*iF[2])/(9*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (2196*g1^2*g2^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (1296*g1^2*g2^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)*d) + (1092*d*g1^2*g2^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (204*d^2*g1^2*g2^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (12*d^3*g1^2*g2^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (10736*g1^2*gs^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (6336*g1^2*gs^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)*d) + (16016*d*g1^2*gs^2*iB[2]*iF[2])/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (2992*d^2*g1^2*gs^2*iB[2]*iF[2])/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (176*d^3*g1^2*gs^2*iB[2]*iF[2])/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (1170*g1^2*yt^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (648*g1^2*yt^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)*d) - (1353*d*g1^2*yt^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (459*d^2*g1^2*yt^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (63*d^3*g1^2*yt^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (3*d^4*g1^2*yt^2*iB[2]*iF[2])/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (16435*g1^4*iF[2]^2)/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (3990*g1^4*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)*d) + (9215*d*g1^4*iF[2]^2)/(18*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (14155*d^2*g1^4*iF[2]^2)/(9*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (2090*d^3*g1^4*iF[2]^2)/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (950*d^4*g1^4*iF[2]^2)/(9*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (95*d^5*g1^4*iF[2]^2)/(18*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (1557*g1^2*g2^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (1134*g1^2*g2^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)*d) + (291*d*g1^2*g2^2*iF[2]^2)/(2*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (447*d^2*g1^2*g2^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (198*d^3*g1^2*g2^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (30*d^4*g1^2*g2^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (3*d^5*g1^2*g2^2*iF[2]^2)/(2*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (7612*g1^2*gs^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (5544*g1^2*gs^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)*d) + (2134*d*g1^2*gs^2*iF[2]^2)/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (6556*d^2*g1^2*gs^2*iF[2]^2)/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (968*d^3*g1^2*gs^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (440*d^4*g1^2*gs^2*iF[2]^2)/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (22*d^5*g1^2*gs^2*iF[2]^2)/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (33*g1^2*yt^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (594*g1^2*yt^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)*d) + (362*d*g1^2*yt^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (159*d^2*g1^2*yt^2*iF[2]^2)/((-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) + (76*d^3*g1^2*yt^2*iF[2]^2)/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (4*d^4*g1^2*yt^2*iF[2]^2)/(3*(-9 + d)*(-7 + d)*(-5 + d)*(-2 + d)) - (2375*g1^4*iB[1]*iF[3])/(9*(-9 + d)*(-7 + d)) - (190*g1^4*iB[1]*iF[3])/((-9 + d)*(-7 + d)*d) + (2470*d*g1^4*iB[1]*iF[3])/(3*(-9 + d)*(-7 + d)) - (11780*d^2*g1^4*iB[1]*iF[3])/(27*(-9 + d)*(-7 + d)) + (1900*d^3*g1^4*iB[1]*iF[3])/(27*(-9 + d)*(-7 + d)) - (95*d^4*g1^4*iB[1]*iF[3])/(27*(-9 + d)*(-7 + d)) - (75*g1^2*g2^2*iB[1]*iF[3])/((-9 + d)*(-7 + d)) - (54*g1^2*g2^2*iB[1]*iF[3])/((-9 + d)*(-7 + d)*d) + (234*d*g1^2*g2^2*iB[1]*iF[3])/((-9 + d)*(-7 + d)) - (124*d^2*g1^2*g2^2*iB[1]*iF[3])/((-9 + d)*(-7 + d)) + (20*d^3*g1^2*g2^2*iB[1]*iF[3])/((-9 + d)*(-7 + d)) - (d^4*g1^2*g2^2*iB[1]*iF[3])/((-9 + d)*(-7 + d)) - (1100*g1^2*gs^2*iB[1]*iF[3])/(3*(-9 + d)*(-7 + d)) - (264*g1^2*gs^2*iB[1]*iF[3])/((-9 + d)*(-7 + d)*d) + (1144*d*g1^2*gs^2*iB[1]*iF[3])/((-9 + d)*(-7 + d)) - (5456*d^2*g1^2*gs^2*iB[1]*iF[3])/(9*(-9 + d)*(-7 + d)) + (880*d^3*g1^2*gs^2*iB[1]*iF[3])/(9*(-9 + d)*(-7 + d)) - (44*d^4*g1^2*gs^2*iB[1]*iF[3])/(9*(-9 + d)*(-7 + d)) + (731*g1^2*yt^2*iB[1]*iF[3])/(3*(-9 + d)*(-7 + d)) + (102*g1^2*yt^2*iB[1]*iF[3])/((-9 + d)*(-7 + d)*d) - (595*d*g1^2*yt^2*iB[1]*iF[3])/(3*(-9 + d)*(-7 + d)) + (323*d^2*g1^2*yt^2*iB[1]*iF[3])/(9*(-9 + d)*(-7 + d)) - (17*d^3*g1^2*yt^2*iB[1]*iF[3])/(9*(-9 + d)*(-7 + d)) + (2375*g1^4*iF[1]*iF[3])/(9*(-9 + d)*(-7 + d)) + (190*g1^4*iF[1]*iF[3])/((-9 + d)*(-7 + d)*d) - (2470*d*g1^4*iF[1]*iF[3])/(3*(-9 + d)*(-7 + d)) + (11780*d^2*g1^4*iF[1]*iF[3])/(27*(-9 + d)*(-7 + d)) - (1900*d^3*g1^4*iF[1]*iF[3])/(27*(-9 + d)*(-7 + d)) + (95*d^4*g1^4*iF[1]*iF[3])/(27*(-9 + d)*(-7 + d)) + (75*g1^2*g2^2*iF[1]*iF[3])/((-9 + d)*(-7 + d)) + (54*g1^2*g2^2*iF[1]*iF[3])/((-9 + d)*(-7 + d)*d) - (234*d*g1^2*g2^2*iF[1]*iF[3])/((-9 + d)*(-7 + d)) + (124*d^2*g1^2*g2^2*iF[1]*iF[3])/((-9 + d)*(-7 + d)) - (20*d^3*g1^2*g2^2*iF[1]*iF[3])/((-9 + d)*(-7 + d)) + (d^4*g1^2*g2^2*iF[1]*iF[3])/((-9 + d)*(-7 + d)) + (1100*g1^2*gs^2*iF[1]*iF[3])/(3*(-9 + d)*(-7 + d)) + (264*g1^2*gs^2*iF[1]*iF[3])/((-9 + d)*(-7 + d)*d) - (1144*d*g1^2*gs^2*iF[1]*iF[3])/((-9 + d)*(-7 + d)) + (5456*d^2*g1^2*gs^2*iF[1]*iF[3])/(9*(-9 + d)*(-7 + d)) - (880*d^3*g1^2*gs^2*iF[1]*iF[3])/(9*(-9 + d)*(-7 + d)) + (44*d^4*g1^2*gs^2*iF[1]*iF[3])/(9*(-9 + d)*(-7 + d)) - (731*g1^2*yt^2*iF[1]*iF[3])/(3*(-9 + d)*(-7 + d)) - (102*g1^2*yt^2*iF[1]*iF[3])/((-9 + d)*(-7 + d)*d) + (595*d*g1^2*yt^2*iF[1]*iF[3])/(3*(-9 + d)*(-7 + d)) - (323*d^2*g1^2*yt^2*iF[1]*iF[3])/(9*(-9 + d)*(-7 + d)) + (17*d^3*g1^2*yt^2*iF[1]*iF[3])/(9*(-9 + d)*(-7 + d))}, {0, 0, 0, 0}};

rB02D4 = {{0}, {0, -1/5*(g1^2*iB[3]) + (d*g1^2*iB[3])/30 + (2*g1^2*iF[3])/3 - (2*d*g1^2*iF[3])/3}, {0, 0, 0}, {0, 0, 0, 0}};

mW02 = {{0}, {0, g2^2*iB[1] - 3*d*g2^2*iB[1] + 2*d^2*g2^2*iB[1] + 3*g2^2*\[Mu]^2*iB[2] - d*g2^2*\[Mu]^2*iB[2] - 5*g2^2*\[Mu]^4*iB[3] + d*g2^2*\[Mu]^4*iB[3] + 12*g2^2*iF[1] - 12*d*g2^2*iF[1]}, {0, (-19*g2^4*iB[1])/(96*eps*Pi^2) + (19*d*g2^4*iB[1])/(32*eps*Pi^2) - (19*d^2*g2^4*iB[1])/(48*eps*Pi^2) - (9*g1^2*g2^2*\[Mu]^2*iB[2])/(64*eps*Pi^2) + (3*d*g1^2*g2^2*\[Mu]^2*iB[2])/(64*eps*Pi^2) - (65*g2^4*\[Mu]^2*iB[2])/(64*eps*Pi^2) + (65*d*g2^4*\[Mu]^2*iB[2])/(192*eps*Pi^2) + (9*g2^2*lmbd*\[Mu]^2*iB[2])/(16*eps*Pi^2) - (3*d*g2^2*lmbd*\[Mu]^2*iB[2])/(16*eps*Pi^2) + (9*g2^2*\[Mu]^2*yt^2*iB[2])/(16*eps*Pi^2) - (3*d*g2^2*\[Mu]^2*yt^2*iB[2])/(16*eps*Pi^2) - (19*g2^4*iF[1])/(8*eps*Pi^2) + (19*d*g2^4*iF[1])/(8*eps*Pi^2), (3*d*g1^2*g2^2*iB[1]*iB[2])/4 - (d^2*g1^2*g2^2*iB[1]*iB[2])/4 + 6*g2^4*iB[1]*iB[2] - (71*d*g2^4*iB[1]*iB[2])/4 + (69*d^2*g2^4*iB[1]*iB[2])/4 - 4*d^3*g2^4*iB[1]*iB[2] + 9*g2^2*lmbd*iB[1]*iB[2] - 3*d*g2^2*lmbd*iB[1]*iB[2] + (9*g1^2*g2^2*\[Mu]^2*iB[2]^2)/(2*(-2 + d)) - (9*d*g1^2*g2^2*\[Mu]^2*iB[2]^2)/(4*(-2 + d)) + (d^2*g1^2*g2^2*\[Mu]^2*iB[2]^2)/(4*(-2 + d)) + (27*g2^4*\[Mu]^2*iB[2]^2)/(2*(-2 + d)) + (45*d*g2^4*\[Mu]^2*iB[2]^2)/(4*(-2 + d)) - (45*d^2*g2^4*\[Mu]^2*iB[2]^2)/(4*(-2 + d)) + (2*d^3*g2^4*\[Mu]^2*iB[2]^2)/(-2 + d) + (18*g2^2*lmbd*\[Mu]^2*iB[2]^2)/(-2 + d) - (15*d*g2^2*lmbd*\[Mu]^2*iB[2]^2)/(-2 + d) + (3*d^2*g2^2*lmbd*\[Mu]^2*iB[2]^2)/(-2 + d) - (5*d*g1^2*g2^2*\[Mu]^2*iB[1]*iB[3])/2 + (d^2*g1^2*g2^2*\[Mu]^2*iB[1]*iB[3])/2 - (15*d*g2^4*\[Mu]^2*iB[1]*iB[3])/2 + (3*d^2*g2^4*\[Mu]^2*iB[1]*iB[3])/2 - 30*g2^2*lmbd*\[Mu]^2*iB[1]*iB[3] + 6*d*g2^2*lmbd*\[Mu]^2*iB[1]*iB[3] + 72*g2^4*iB[2]*iF[1] - 96*d*g2^4*iB[2]*iF[1] + 24*d^2*g2^4*iB[2]*iF[1] - 18*g2^2*yt^2*iB[2]*iF[1] + 6*d*g2^2*yt^2*iB[2]*iF[1] + 60*g2^2*\[Mu]^2*yt^2*iB[3]*iF[1] - 12*d*g2^2*\[Mu]^2*yt^2*iB[3]*iF[1] + 3*g1^2*g2^2*iB[1]*iF[2] - 4*d*g1^2*g2^2*iB[1]*iF[2] + d^2*g1^2*g2^2*iB[1]*iF[2] + 27*g2^4*iB[1]*iF[2] - 36*d*g2^4*iB[1]*iF[2] + 9*d^2*g2^4*iB[1]*iF[2] + 36*g2^2*gs^2*iB[1]*iF[2] - 48*d*g2^2*gs^2*iB[1]*iF[2] + 12*d^2*g2^2*gs^2*iB[1]*iF[2] - 9*g2^2*yt^2*iB[1]*iF[2] + 3*d*g2^2*yt^2*iB[1]*iF[2] - (36*g2^2*\[Mu]^2*yt^2*iB[2]*iF[2])/(-2 + d) + (21*d*g2^2*\[Mu]^2*yt^2*iB[2]*iF[2])/(-2 + d) - (3*d^2*g2^2*\[Mu]^2*yt^2*iB[2]*iF[2])/(-2 + d) - 3*g1^2*g2^2*iF[1]*iF[2] + 4*d*g1^2*g2^2*iF[1]*iF[2] - d^2*g1^2*g2^2*iF[1]*iF[2] - 27*g2^4*iF[1]*iF[2] + 36*d*g2^4*iF[1]*iF[2] - 9*d^2*g2^4*iF[1]*iF[2] - 36*g2^2*gs^2*iF[1]*iF[2] + 48*d*g2^2*gs^2*iF[1]*iF[2] - 12*d^2*g2^2*gs^2*iF[1]*iF[2] + 9*g2^2*yt^2*iF[1]*iF[2] - 3*d*g2^2*yt^2*iF[1]*iF[2]}, {0, (3*g1^2*g2^4*iB[1])/(1024*eps*Pi^4) - (9*d*g1^2*g2^4*iB[1])/(1024*eps*Pi^4) + (3*d^2*g1^2*g2^4*iB[1])/(512*eps*Pi^4) + (361*g2^6*iB[1])/(9216*eps^2*Pi^4) - (361*d*g2^6*iB[1])/(3072*eps^2*Pi^4) + (361*d^2*g2^6*iB[1])/(4608*eps^2*Pi^4) + (35*g2^6*iB[1])/(3072*eps*Pi^4) - (35*d*g2^6*iB[1])/(1024*eps*Pi^4) + (35*d^2*g2^6*iB[1])/(1536*eps*Pi^4) + (3*g2^4*gs^2*iB[1])/(128*eps*Pi^4) - (9*d*g2^4*gs^2*iB[1])/(128*eps*Pi^4) + (3*d^2*g2^4*gs^2*iB[1])/(64*eps*Pi^4) - (3*g2^4*yt^2*iB[1])/(1024*eps*Pi^4) + (9*d*g2^4*yt^2*iB[1])/(1024*eps*Pi^4) - (3*d^2*g2^4*yt^2*iB[1])/(512*eps*Pi^4) + (9*g1^2*g2^4*iF[1])/(256*eps*Pi^4) - (9*d*g1^2*g2^4*iF[1])/(256*eps*Pi^4) + (361*g2^6*iF[1])/(768*eps^2*Pi^4) - (361*d*g2^6*iF[1])/(768*eps^2*Pi^4) + (35*g2^6*iF[1])/(256*eps*Pi^4) - (35*d*g2^6*iF[1])/(256*eps*Pi^4) + (9*g2^4*gs^2*iF[1])/(32*eps*Pi^4) - (9*d*g2^4*gs^2*iF[1])/(32*eps*Pi^4) - (9*g2^4*yt^2*iF[1])/(256*eps*Pi^4) + (9*d*g2^4*yt^2*iF[1])/(256*eps*Pi^4), (27*g1^4*g2^2*iB[1]*iB[2])/(128*eps*Pi^2) + (d*g1^4*g2^2*iB[1]*iB[2])/(4*eps*Pi^2) - (41*d^2*g1^4*g2^2*iB[1]*iB[2])/(384*eps*Pi^2) + (27*g1^2*g2^4*iB[1]*iB[2])/(64*eps*Pi^2) - (37*d*g1^2*g2^4*iB[1]*iB[2])/(128*eps*Pi^2) + (19*d^2*g1^2*g2^4*iB[1]*iB[2])/(384*eps*Pi^2) - (223*g2^6*iB[1]*iB[2])/(128*eps*Pi^2) + (2617*d*g2^6*iB[1]*iB[2])/(384*eps*Pi^2) - (437*d^2*g2^6*iB[1]*iB[2])/(64*eps*Pi^2) + (19*d^3*g2^6*iB[1]*iB[2])/(12*eps*Pi^2) - (27*g1^2*g2^2*lmbd*iB[1]*iB[2])/(32*eps*Pi^2) + (9*d*g1^2*g2^2*lmbd*iB[1]*iB[2])/(32*eps*Pi^2) - (69*g2^4*lmbd*iB[1]*iB[2])/(16*eps*Pi^2) + (23*d*g2^4*lmbd*iB[1]*iB[2])/(16*eps*Pi^2) + (27*g2^2*lmbd^2*iB[1]*iB[2])/(8*eps*Pi^2) - (9*d*g2^2*lmbd^2*iB[1]*iB[2])/(8*eps*Pi^2) + (27*g2^2*lmbd*yt^2*iB[1]*iB[2])/(8*eps*Pi^2) - (9*d*g2^2*lmbd*yt^2*iB[1]*iB[2])/(8*eps*Pi^2) - (27*g2^2*yt^4*iB[1]*iB[2])/(8*eps*Pi^2) + (9*d*g2^2*yt^4*iB[1]*iB[2])/(8*eps*Pi^2) - (57*g2^6*iB[2]*iF[1])/(2*eps*Pi^2) + (38*d*g2^6*iB[2]*iF[1])/(eps*Pi^2) - (19*d^2*g2^6*iB[2]*iF[1])/(2*eps*Pi^2) + (51*g1^2*g2^2*yt^2*iB[2]*iF[1])/(32*eps*Pi^2) - (17*d*g1^2*g2^2*yt^2*iB[2]*iF[1])/(32*eps*Pi^2) + (195*g2^4*yt^2*iB[2]*iF[1])/(32*eps*Pi^2) - (65*d*g2^4*yt^2*iB[2]*iF[1])/(32*eps*Pi^2) + (9*g2^2*gs^2*yt^2*iB[2]*iF[1])/(eps*Pi^2) - (3*d*g2^2*gs^2*yt^2*iB[2]*iF[1])/(eps*Pi^2) - (81*g2^2*yt^4*iB[2]*iF[1])/(16*eps*Pi^2) + (27*d*g2^2*yt^4*iB[2]*iF[1])/(16*eps*Pi^2) + (41*g1^4*g2^2*iB[1]*iF[2])/(32*eps*Pi^2) - (41*d*g1^4*g2^2*iB[1]*iF[2])/(24*eps*Pi^2) + (41*d^2*g1^4*g2^2*iB[1]*iF[2])/(96*eps*Pi^2) - (19*g1^2*g2^4*iB[1]*iF[2])/(32*eps*Pi^2) + (19*d*g1^2*g2^4*iB[1]*iF[2])/(24*eps*Pi^2) - (19*d^2*g1^2*g2^4*iB[1]*iF[2])/(96*eps*Pi^2) - (171*g2^6*iB[1]*iF[2])/(16*eps*Pi^2) + (57*d*g2^6*iB[1]*iF[2])/(4*eps*Pi^2) - (57*d^2*g2^6*iB[1]*iF[2])/(16*eps*Pi^2) - (57*g2^4*gs^2*iB[1]*iF[2])/(8*eps*Pi^2) + (19*d*g2^4*gs^2*iB[1]*iF[2])/(2*eps*Pi^2) - (19*d^2*g2^4*gs^2*iB[1]*iF[2])/(8*eps*Pi^2) - (63*g2^2*gs^4*iB[1]*iF[2])/(4*eps*Pi^2) + (21*d*g2^2*gs^4*iB[1]*iF[2])/(eps*Pi^2) - (21*d^2*g2^2*gs^4*iB[1]*iF[2])/(4*eps*Pi^2) + (51*g1^2*g2^2*yt^2*iB[1]*iF[2])/(64*eps*Pi^2) - (17*d*g1^2*g2^2*yt^2*iB[1]*iF[2])/(64*eps*Pi^2) + (195*g2^4*yt^2*iB[1]*iF[2])/(64*eps*Pi^2) - (65*d*g2^4*yt^2*iB[1]*iF[2])/(64*eps*Pi^2) + (9*g2^2*gs^2*yt^2*iB[1]*iF[2])/(2*eps*Pi^2) - (3*d*g2^2*gs^2*yt^2*iB[1]*iF[2])/(2*eps*Pi^2) - (81*g2^2*yt^4*iB[1]*iF[2])/(32*eps*Pi^2) + (27*d*g2^2*yt^4*iB[1]*iF[2])/(32*eps*Pi^2) - (41*g1^4*g2^2*iF[1]*iF[2])/(32*eps*Pi^2) + (41*d*g1^4*g2^2*iF[1]*iF[2])/(24*eps*Pi^2) - (41*d^2*g1^4*g2^2*iF[1]*iF[2])/(96*eps*Pi^2) + (19*g1^2*g2^4*iF[1]*iF[2])/(32*eps*Pi^2) - (19*d*g1^2*g2^4*iF[1]*iF[2])/(24*eps*Pi^2) + (19*d^2*g1^2*g2^4*iF[1]*iF[2])/(96*eps*Pi^2) + (171*g2^6*iF[1]*iF[2])/(16*eps*Pi^2) - (57*d*g2^6*iF[1]*iF[2])/(4*eps*Pi^2) + (57*d^2*g2^6*iF[1]*iF[2])/(16*eps*Pi^2) + (57*g2^4*gs^2*iF[1]*iF[2])/(8*eps*Pi^2) - (19*d*g2^4*gs^2*iF[1]*iF[2])/(2*eps*Pi^2) + (19*d^2*g2^4*gs^2*iF[1]*iF[2])/(8*eps*Pi^2) + (63*g2^2*gs^4*iF[1]*iF[2])/(4*eps*Pi^2) - (21*d*g2^2*gs^4*iF[1]*iF[2])/(eps*Pi^2) + (21*d^2*g2^2*gs^4*iF[1]*iF[2])/(4*eps*Pi^2) - (51*g1^2*g2^2*yt^2*iF[1]*iF[2])/(64*eps*Pi^2) + (17*d*g1^2*g2^2*yt^2*iF[1]*iF[2])/(64*eps*Pi^2) - (195*g2^4*yt^2*iF[1]*iF[2])/(64*eps*Pi^2) + (65*d*g2^4*yt^2*iF[1]*iF[2])/(64*eps*Pi^2) - (9*g2^2*gs^2*yt^2*iF[1]*iF[2])/(2*eps*Pi^2) + (3*d*g2^2*gs^2*yt^2*iF[1]*iF[2])/(2*eps*Pi^2) + (81*g2^2*yt^4*iF[1]*iF[2])/(32*eps*Pi^2) - (27*d*g2^2*yt^4*iF[1]*iF[2])/(32*eps*Pi^2), (3*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 - d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + (11*d^2*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 - (d^3*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 + (45*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 - (39*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 + (89*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 - (7*d^3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/4 - (1521*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 + (525*d*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 - (3841*d^2*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/16 + (771*d^3*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/8 - 14*d^4*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + (21*g1^2*g2^2*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 - 8*d*g1^2*g2^2*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + (3*d^2*g1^2*g2^2*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 + (63*g2^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 - 24*d*g2^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + (9*d^2*g2^4*lmbd*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 - 27*g2^2*lmbd^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + 18*d*g2^2*lmbd^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] - 3*d^2*g2^2*lmbd^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] + 18*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 24*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 6*d^2*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 36*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 60*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 28*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 4*d^3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 432*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 990*d*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 516*d^2*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 114*d^3*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 12*d^4*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 432*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 720*d*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 336*d^2*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 48*d^3*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 108*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 252*d*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 180*d^2*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 36*d^3*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + (21*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + (5*d*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 - (13*d^2*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + (3*d^3*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 - (9*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + (111*d*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 - (63*d^2*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + (9*d^3*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/4 + 54*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 36*d*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 6*d^2*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + (367*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/12 - (1295*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/18 + (157*d^2*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 - (67*d^3*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/6 + (7*d^4*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/36 + (135*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 - 126*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 75*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 18*d^3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (3*d^4*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 + (6777*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 - (2061*d*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 + 216*d^2*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (27*d^3*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 - (9*d^4*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 + 2*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (20*d*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + 8*d^2*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 4*d^3*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (2*d^4*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + 810*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 1512*d*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 900*d^2*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 216*d^3*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 18*d^4*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 210*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 484*d*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 336*d^2*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 60*d^3*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 2*d^4*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 12*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 14*d*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (16*d^2*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + (2*d^3*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 - 144*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 168*d*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 64*d^2*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 8*d^3*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 81*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 54*d*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 9*d^2*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (7*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/12 - (14*d*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 + (7*d^2*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - (14*d^3*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 + (7*d^4*g1^4*g2^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/36 + (3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - 32*d*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 51*d^2*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 24*d^3*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (7*d^4*g1^2*g2^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - (117*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - 42*d*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (255*d^2*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - 66*d^3*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (39*d^4*g2^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - 2*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (16*d*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + 12*d^2*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (16*d^3*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + (2*d^4*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + 18*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 384*d*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 612*d^2*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 288*d^3*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 42*d^4*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 114*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 560*d*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 684*d^2*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 272*d^3*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 34*d^4*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 3*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 23*d*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (43*d^2*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + (7*d^3*g1^2*g2^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 - 27*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 45*d*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 21*d^2*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 3*d^3*g2^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 144*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 240*d*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 112*d^2*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 16*d^3*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 108*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 72*d*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 12*d^2*g2^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (15*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 - (11*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 + (d^2*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 + (15*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 - (47*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 + (7*d^2*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/2 - (249*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 + (413*d*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/8 - (55*d^2*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}])/4 - 18*g2^2*lmbd^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}] + 6*d*g2^2*lmbd^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 0}] - (209*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/6 + (167*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/18 + (35*d^2*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/18 - (7*d^3*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/18 - 27*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 39*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 13*d^2*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + d^3*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + (297*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 - (765*d*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + (375*d^2*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 - (51*d^3*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + 4*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (28*d*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + (20*d^2*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 - (4*d^3*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 - 324*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 468*d*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 156*d^2*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 12*d^3*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 312*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 512*d*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 232*d^2*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 32*d^3*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + (9*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + 3*d*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (3*d^2*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + (27*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + 9*d*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (9*d^2*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + 36*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 12*d*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (115*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 + (136*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/9 - (7*d^2*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/9 - 18*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 24*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 6*d^2*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 261*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 510*d*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 195*d^2*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 18*d^3*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 8*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (32*d*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 - (8*d^2*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 - 216*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 288*d*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 72*d^2*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 132*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 284*d*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 188*d^2*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 36*d^3*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (15*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/2 + 7*d*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (3*d^2*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/2 + (27*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/2 + 9*d*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (9*d^2*g2^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/2 + 36*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 12*d*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (1835*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/6 - (3041*d*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/18 + (47*d^2*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 - (7*d^3*g1^4*g2^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/18 + 45*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 69*d*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 27*d^2*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 3*d^3*g1^2*g2^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (3105*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 - (1521*d*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 + (135*d^2*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 + (9*d^3*g2^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 + 20*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - (92*d*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 + 12*d^2*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - (4*d^3*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 + 540*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 828*d*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 324*d^2*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 36*d^3*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 2100*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 1060*d*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 108*d^2*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 4*d^3*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 8*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (20*d*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 - (4*d^2*g1^2*g2^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 - 96*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 80*d*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 16*d^2*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 54*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 18*d*g2^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (21*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - 7*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (77*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/12 - (7*d^3*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/3 + (7*d^4*g1^4*g2^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/24 + (129*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - 88*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (167*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - 32*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (17*d^4*g1^2*g2^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (1593*g2^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - 549*d*g2^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (2115*d^2*g2^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - 207*d^3*g2^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (225*d^4*g2^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 + 9*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 24*d*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 22*d^2*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 8*d^3*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + d^4*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 387*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 1056*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 1002*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 384*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 51*d^4*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 216*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 576*d*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 528*d^2*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 192*d^3*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 24*d^4*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - (73*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (397*d*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/12 - (71*d^2*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (35*d^3*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/12 - (387*g2^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (669*d*g2^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - (333*d^2*g2^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 + (51*d^3*g2^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - 156*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 268*d*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 132*d^2*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 20*d^3*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (225*g2^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - 87*d*g2^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (33*d^2*g2^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + 480*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 280*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 40*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 3744*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 6792*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 3000*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 384*d^3*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - (28*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 + (217*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - 21*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 7*d^3*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (7*d^4*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - 168*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 434*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 378*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 126*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 14*d^4*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 1188*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 3069*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 2673*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 891*d^3*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 99*d^4*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 32*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (248*d*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - 72*d^2*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 24*d^3*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (8*d^4*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - 2016*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 5208*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 4536*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 1512*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 168*d^4*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 768*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 1984*d*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 1728*d^2*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 576*d^3*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 64*d^4*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 136*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (646*d*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 + (272*d^2*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - (34*d^3*g1^2*g2^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 + 504*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 798*d*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 336*d^2*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 42*d^3*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 768*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 1216*d*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 512*d^2*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 64*d^3*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 720*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 420*d*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 60*d^2*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 24*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 14*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 2*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 312*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 1190*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 1382*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 532*d^3*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 64*d^4*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 96*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 56*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 8*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 864*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 2232*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 1080*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 144*d^3*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 3456*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 5472*d*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 2304*d^2*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 288*d^3*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 1920*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] + 1120*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 160*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 10368*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] + 6048*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 864*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 13824*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] + 8064*d*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 1152*d^2*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - (28*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + (217*d*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 - 21*d^2*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 7*d^3*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (7*d^4*g1^4*g2^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + 24*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 62*d*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 54*d^2*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 18*d^3*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 2*d^4*g1^2*g2^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 540*g2^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 1395*d*g2^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 1215*d^2*g2^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 405*d^3*g2^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 45*d^4*g2^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 32*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (248*d*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - 72*d^2*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 24*d^3*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (8*d^4*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + 288*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 744*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 648*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 216*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 24*d^4*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 768*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 1984*d*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 1728*d^2*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 576*d^3*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 64*d^4*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 288*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 456*d*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 192*d^2*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 24*d^3*g2^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 144*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 84*d*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 12*d^2*g2^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 21*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] + 94*d*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] - 125*d^2*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] + 44*d^3*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] - 4*d^4*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] - 504*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] + 1248*d*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] - 504*d^2*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] + 48*d^3*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] - 3024*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 1, 1}] + 1440*d*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 1, 1}] - 144*d^2*g2^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 1, 1}] - (6*g1^4*g2^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (95*d*g1^4*g2^2*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (203*d^2*g1^4*g2^2*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) - (29*d^3*g1^4*g2^2*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (5*d^4*g1^4*g2^2*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) - (135*d*g1^2*g2^4*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (9*d^2*g1^2*g2^4*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (57*d^3*g1^2*g2^4*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (41*d^4*g1^2*g2^4*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (d^5*g1^2*g2^4*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) - (525*g2^6*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (13433*d*g2^6*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) - (23373*d^2*g2^6*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) + (451*d^3*g2^6*iB[1]*iB[2]^2)/(8*(-5 + d)*(-2 + d)) + (4717*d^4*g2^6*iB[1]*iB[2]^2)/(16*(-5 + d)*(-2 + d)) - (93*d^5*g2^6*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (8*d^6*g2^6*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (135*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) + (99*d*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (51*d^2*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (27*d^3*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (3*d^4*g1^2*g2^2*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (405*g2^4*lmbd*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) - (783*d*g2^4*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (1089*d^2*g2^4*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (345*d^3*g2^4*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) + (33*d^4*g2^4*lmbd*iB[1]*iB[2]^2)/(4*(-5 + d)*(-2 + d)) - (270*g2^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (279*d*g2^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (90*d^2*g2^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (9*d^3*g2^2*lmbd^2*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (5*d^2*g1^4*g2^2*iB[1]^2*iB[3])/16 + (d^3*g1^4*g2^2*iB[1]^2*iB[3])/16 - (15*d^2*g1^2*g2^4*iB[1]^2*iB[3])/8 + (3*d^3*g1^2*g2^4*iB[1]^2*iB[3])/8 + 98*g2^6*iB[1]^2*iB[3] - 448*d*g2^6*iB[1]^2*iB[3] + (9907*d^2*g2^6*iB[1]^2*iB[3])/16 - (3959*d^3*g2^6*iB[1]^2*iB[3])/16 + 24*d^4*g2^6*iB[1]^2*iB[3] - (15*d*g1^2*g2^2*lmbd*iB[1]^2*iB[3])/2 + (3*d^2*g1^2*g2^2*lmbd*iB[1]^2*iB[3])/2 - (45*d*g2^4*lmbd*iB[1]^2*iB[3])/2 + (9*d^2*g2^4*lmbd*iB[1]^2*iB[3])/2 - 45*g2^2*lmbd^2*iB[1]^2*iB[3] + 9*d*g2^2*lmbd^2*iB[1]^2*iB[3] + (120*g1^4*g2^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (125*d*g1^4*g2^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (175*d^2*g1^4*g2^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (55*d^3*g1^4*g2^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (5*d^4*g1^4*g2^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (6300*g2^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (8157*d*g2^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (831*d^2*g2^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (1593*d^3*g2^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (543*d^4*g2^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (48*d^5*g2^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (135*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (189*d*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (21*d^2*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (3*d^3*g1^2*g2^2*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) + (405*g2^4*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (513*d*g2^4*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) - (405*d^2*g2^4*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (255*d^3*g2^4*yt^2*iB[2]^2*iF[1])/(2*(-5 + d)*(-2 + d)) - (12*d^4*g2^4*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (540*g2^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (558*d*g2^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (180*d^2*g2^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (18*d^3*g2^2*lmbd*yt^2*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + 2352*g2^6*iB[1]*iB[3]*iF[1] - 6048*d*g2^6*iB[1]*iB[3]*iF[1] + 2832*d^2*g2^6*iB[1]*iB[3]*iF[1] - 288*d^3*g2^6*iB[1]*iB[3]*iF[1] + 15*d*g1^2*g2^2*yt^2*iB[1]*iB[3]*iF[1] - 3*d^2*g1^2*g2^2*yt^2*iB[1]*iB[3]*iF[1] + 45*d*g2^4*yt^2*iB[1]*iB[3]*iF[1] - 9*d^2*g2^4*yt^2*iB[1]*iB[3]*iF[1] + 180*g2^2*lmbd*yt^2*iB[1]*iB[3]*iF[1] - 36*d*g2^2*lmbd*yt^2*iB[1]*iB[3]*iF[1] + 14112*g2^6*iB[3]*iF[1]^2 - 8064*d*g2^6*iB[3]*iF[1]^2 + 864*d^2*g2^6*iB[3]*iF[1]^2 - 180*g2^2*yt^4*iB[3]*iF[1]^2 + 36*d*g2^2*yt^4*iB[3]*iF[1]^2 + (78*g1^4*g2^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (11*d*g1^4*g2^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (29*d^2*g1^4*g2^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (11*d^3*g1^4*g2^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (d^4*g1^4*g2^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (60*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (2*d*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (132*d^2*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (96*d^3*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (24*d^4*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (2*d^5*g1^2*g2^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (270*g2^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (2727*d*g2^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (4011*d^2*g2^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (2133*d^3*g2^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (471*d^4*g2^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (36*d^5*g2^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (720*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (24*d*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (1584*d^2*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (1152*d^3*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (288*d^4*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (24*d^5*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (2808*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (3204*d*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (648*d^2*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (1440*d^3*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (432*d^4*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (36*d^5*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (85*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (1577*d*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(12*(-5 + d)*(-2 + d)) - (280*d^2*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(3*(-5 + d)*(-2 + d)) + (295*d^3*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(12*(-5 + d)*(-2 + d)) - (13*d^4*g1^2*g2^2*yt^2*iB[1]*iB[2]*iF[2])/(6*(-5 + d)*(-2 + d)) + (225*g2^4*yt^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (1785*d*g2^4*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (420*d^2*g2^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (471*d^3*g2^4*yt^2*iB[1]*iB[2]*iF[2])/(4*(-5 + d)*(-2 + d)) - (21*d^4*g2^4*yt^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (240*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (488*d*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (328*d^2*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (88*d^3*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (8*d^4*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (540*g2^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (423*d*g2^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (108*d^2*g2^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (9*d^3*g2^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (270*g2^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (279*d*g2^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (90*d^2*g2^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (9*d^3*g2^2*yt^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (1560*g1^4*g2^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (220*d*g1^4*g2^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (580*d^2*g1^4*g2^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (220*d^3*g1^4*g2^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (20*d^4*g1^4*g2^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (60*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (2*d*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (132*d^2*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (96*d^3*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (24*d^4*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (2*d^5*g1^2*g2^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (10260*g2^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (13518*d*g2^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (5688*d^2*g2^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (612*d^3*g2^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (108*d^4*g2^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (18*d^5*g2^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (720*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (24*d*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (1584*d^2*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (1152*d^3*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (288*d^4*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (24*d^5*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (11232*g2^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (1584*d*g2^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (4176*d^2*g2^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (1584*d^3*g2^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (144*d^4*g2^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (85*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) - (1037*d*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)) + (697*d^2*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)) - (187*d^3*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)) + (17*d^4*g1^2*g2^2*yt^2*iB[2]*iF[1]*iF[2])/(12*(-5 + d)*(-2 + d)) - (225*g2^4*yt^2*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) - (1245*d*g2^4*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (1257*d^2*g2^4*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) - (363*d^3*g2^4*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (33*d^4*g2^4*yt^2*iB[2]*iF[1]*iF[2])/(4*(-5 + d)*(-2 + d)) + (240*g2^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (488*d*g2^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (328*d^2*g2^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (88*d^3*g2^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (8*d^4*g2^2*gs^2*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (1350*g2^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (1125*d*g2^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (306*d^2*g2^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (27*d^3*g2^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (277*g1^4*g2^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (3937*d*g1^4*g2^2*iB[1]*iF[2]^2)/(36*(-5 + d)*(-2 + d)) - (977*d^2*g1^4*g2^2*iB[1]*iF[2]^2)/(18*(-5 + d)*(-2 + d)) + (142*d^3*g1^4*g2^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (49*d^4*g1^4*g2^2*iB[1]*iF[2]^2)/(18*(-5 + d)*(-2 + d)) + (7*d^5*g1^4*g2^2*iB[1]*iF[2]^2)/(36*(-5 + d)*(-2 + d)) - (66*g1^2*g2^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (305*d*g1^2*g2^4*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (135*d^2*g1^2*g2^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (62*d^3*g1^2*g2^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (15*d^4*g1^2*g2^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (3*d^5*g1^2*g2^4*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (81*g2^6*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (99*d*g2^6*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (69*d^2*g2^6*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (90*d^3*g2^6*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (93*d^4*g2^6*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (27*d^5*g2^6*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (80*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (518*d*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (404*d^2*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (152*d^3*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (28*d^4*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (2*d^5*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (792*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (1830*d*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (1620*d^2*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (744*d^3*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (180*d^4*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (18*d^5*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (564*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (464*d*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (568*d^2*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (640*d^3*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (188*d^4*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (16*d^5*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (207*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (181*d*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (325*d^2*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) - (85*d^3*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) + (17*d^4*g1^2*g2^2*yt^2*iB[1]*iF[2]^2)/(12*(-5 + d)*(-2 + d)) - (531*g2^4*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (309*d*g2^4*yt^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (87*d^2*g2^4*yt^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (9*d^3*g2^4*yt^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (9*d^4*g2^4*yt^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (504*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (624*d*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (320*d^2*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (80*d^3*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (8*d^4*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (117*g2^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (120*d*g2^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (45*d^2*g2^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (6*d^3*g2^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (16903*g1^4*g2^2*iF[1]*iF[2]^2)/(12*(-5 + d)*(-2 + d)) - (44797*d*g1^4*g2^2*iF[1]*iF[2]^2)/(36*(-5 + d)*(-2 + d)) + (3169*d^2*g1^4*g2^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (355*d^3*g1^4*g2^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (119*d^4*g1^4*g2^2*iF[1]*iF[2]^2)/(36*(-5 + d)*(-2 + d)) - (7*d^5*g1^4*g2^2*iF[1]*iF[2]^2)/(36*(-5 + d)*(-2 + d)) + (261*g1^2*g2^4*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (657*d*g1^2*g2^4*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (302*d^2*g1^2*g2^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (126*d^3*g1^2*g2^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (47*d^4*g1^2*g2^4*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (3*d^5*g1^2*g2^4*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (5751*g2^6*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (999*d*g2^6*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (657*d^2*g2^6*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (423*d^3*g2^6*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (387*d^4*g2^6*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (27*d^5*g2^6*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (98*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (662*d*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (536*d^2*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (200*d^3*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (34*d^4*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (2*d^5*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (1566*g2^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (3942*d*g2^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (3624*d^2*g2^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (1512*d^3*g2^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (282*d^4*g2^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (18*d^5*g2^4*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (12288*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (13792*d*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (6448*d^2*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (1744*d^3*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (272*d^4*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (16*d^5*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (353*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (470*d*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (269*d^2*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (20*d^3*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (17*d^4*g1^2*g2^2*yt^2*iF[1]*iF[2]^2)/(12*(-5 + d)*(-2 + d)) - (243*g2^4*yt^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (180*d*g2^4*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (123*d^2*g2^4*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (30*d^3*g2^4*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (9*d^4*g2^4*yt^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (816*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (1160*d*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (584*d^2*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (120*d^3*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (8*d^4*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (342*g2^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (294*d*g2^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (78*d^2*g2^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (6*d^3*g2^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - 12*g1^2*g2^4*iB[1]^2*iF[3] + 28*d*g1^2*g2^4*iB[1]^2*iF[3] - 20*d^2*g1^2*g2^4*iB[1]^2*iF[3] + 4*d^3*g1^2*g2^4*iB[1]^2*iF[3] - 108*g2^6*iB[1]^2*iF[3] + 252*d*g2^6*iB[1]^2*iF[3] - 180*d^2*g2^6*iB[1]^2*iF[3] + 36*d^3*g2^6*iB[1]^2*iF[3] - 144*g2^4*gs^2*iB[1]^2*iF[3] + 336*d*g2^4*gs^2*iB[1]^2*iF[3] - 240*d^2*g2^4*gs^2*iB[1]^2*iF[3] + 48*d^3*g2^4*gs^2*iB[1]^2*iF[3] + 16*g1^2*g2^2*yt^2*iB[1]^2*iF[3] - (64*d*g1^2*g2^2*yt^2*iB[1]^2*iF[3])/3 + (16*d^2*g1^2*g2^2*yt^2*iB[1]^2*iF[3])/3 + 36*g2^4*yt^2*iB[1]^2*iF[3] - 48*d*g2^4*yt^2*iB[1]^2*iF[3] + 12*d^2*g2^4*yt^2*iB[1]^2*iF[3] + 48*g2^2*gs^2*yt^2*iB[1]^2*iF[3] - 64*d*g2^2*gs^2*yt^2*iB[1]^2*iF[3] + 16*d^2*g2^2*gs^2*yt^2*iB[1]^2*iF[3] - 72*g2^2*yt^4*iB[1]^2*iF[3] + 24*d*g2^2*yt^4*iB[1]^2*iF[3] + 24*g1^2*g2^4*iB[1]*iF[1]*iF[3] - 56*d*g1^2*g2^4*iB[1]*iF[1]*iF[3] + 40*d^2*g1^2*g2^4*iB[1]*iF[1]*iF[3] - 8*d^3*g1^2*g2^4*iB[1]*iF[1]*iF[3] + 216*g2^6*iB[1]*iF[1]*iF[3] - 504*d*g2^6*iB[1]*iF[1]*iF[3] + 360*d^2*g2^6*iB[1]*iF[1]*iF[3] - 72*d^3*g2^6*iB[1]*iF[1]*iF[3] + 288*g2^4*gs^2*iB[1]*iF[1]*iF[3] - 672*d*g2^4*gs^2*iB[1]*iF[1]*iF[3] + 480*d^2*g2^4*gs^2*iB[1]*iF[1]*iF[3] - 96*d^3*g2^4*gs^2*iB[1]*iF[1]*iF[3] - 32*g1^2*g2^2*yt^2*iB[1]*iF[1]*iF[3] + (128*d*g1^2*g2^2*yt^2*iB[1]*iF[1]*iF[3])/3 - (32*d^2*g1^2*g2^2*yt^2*iB[1]*iF[1]*iF[3])/3 - 72*g2^4*yt^2*iB[1]*iF[1]*iF[3] + 96*d*g2^4*yt^2*iB[1]*iF[1]*iF[3] - 24*d^2*g2^4*yt^2*iB[1]*iF[1]*iF[3] - 96*g2^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] + 128*d*g2^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] - 32*d^2*g2^2*gs^2*yt^2*iB[1]*iF[1]*iF[3] + 144*g2^2*yt^4*iB[1]*iF[1]*iF[3] - 48*d*g2^2*yt^4*iB[1]*iF[1]*iF[3] - 12*g1^2*g2^4*iF[1]^2*iF[3] + 28*d*g1^2*g2^4*iF[1]^2*iF[3] - 20*d^2*g1^2*g2^4*iF[1]^2*iF[3] + 4*d^3*g1^2*g2^4*iF[1]^2*iF[3] - 108*g2^6*iF[1]^2*iF[3] + 252*d*g2^6*iF[1]^2*iF[3] - 180*d^2*g2^6*iF[1]^2*iF[3] + 36*d^3*g2^6*iF[1]^2*iF[3] - 144*g2^4*gs^2*iF[1]^2*iF[3] + 336*d*g2^4*gs^2*iF[1]^2*iF[3] - 240*d^2*g2^4*gs^2*iF[1]^2*iF[3] + 48*d^3*g2^4*gs^2*iF[1]^2*iF[3] + 16*g1^2*g2^2*yt^2*iF[1]^2*iF[3] - (64*d*g1^2*g2^2*yt^2*iF[1]^2*iF[3])/3 + (16*d^2*g1^2*g2^2*yt^2*iF[1]^2*iF[3])/3 + 36*g2^4*yt^2*iF[1]^2*iF[3] - 48*d*g2^4*yt^2*iF[1]^2*iF[3] + 12*d^2*g2^4*yt^2*iF[1]^2*iF[3] + 48*g2^2*gs^2*yt^2*iF[1]^2*iF[3] - 64*d*g2^2*gs^2*yt^2*iF[1]^2*iF[3] + 16*d^2*g2^2*gs^2*yt^2*iF[1]^2*iF[3] - 72*g2^2*yt^4*iF[1]^2*iF[3] + 24*d*g2^2*yt^4*iF[1]^2*iF[3]}};

kW0 = {{1}, {0, (-26*g2^2*iB[2])/3 + (3*d*g2^2*iB[2])/2 - (d^2*g2^2*iB[2])/3 - 2*g2^2*\[Mu]^2*iB[3] + (d*g2^2*\[Mu]^2*iB[3])/3 - 2*g2^2*iF[2] + 2*d*g2^2*iF[2]}, {0, (247*g2^4*iB[2])/(144*eps*Pi^2) - (19*d*g2^4*iB[2])/(64*eps*Pi^2) + (19*d^2*g2^4*iB[2])/(288*eps*Pi^2) + (19*g2^4*iF[2])/(48*eps*Pi^2) - (19*d*g2^4*iF[2])/(48*eps*Pi^2), (27*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (18*g1^2*g2^2*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) - (37*d*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (11*d^2*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (d^3*g1^2*g2^2*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (3425*g2^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (258*g2^4*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (3851*d*g2^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (1553*d^2*g2^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (283*d^3*g2^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (10*d^4*g2^4*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (7*d*g1^2*g2^2*iB[1]*iB[3])/(2*(-7 + d)) - (13*d^2*g1^2*g2^2*iB[1]*iB[3])/(12*(-7 + d)) + (d^3*g1^2*g2^2*iB[1]*iB[3])/(12*(-7 + d)) + (172*g2^4*iB[1]*iB[3])/(-7 + d) - (48*g2^4*iB[1]*iB[3])/((-7 + d)*d) - (1069*d*g2^4*iB[1]*iB[3])/(6*(-7 + d)) + (953*d^2*g2^4*iB[1]*iB[3])/(12*(-7 + d)) - (229*d^3*g2^4*iB[1]*iB[3])/(12*(-7 + d)) + (4*d^4*g2^4*iB[1]*iB[3])/(3*(-7 + d)) + (42*g2^2*lmbd*iB[1]*iB[3])/(-7 + d) - (13*d*g2^2*lmbd*iB[1]*iB[3])/(-7 + d) + (d^2*g2^2*lmbd*iB[1]*iB[3])/(-7 + d) + (912*g2^4*iB[3]*iF[1])/(-7 + d) - (576*g2^4*iB[3]*iF[1])/((-7 + d)*d) - (440*d*g2^4*iB[3]*iF[1])/(-7 + d) + (112*d^2*g2^4*iB[3]*iF[1])/(-7 + d) - (8*d^3*g2^4*iB[3]*iF[1])/(-7 + d) - (84*g2^2*yt^2*iB[3]*iF[1])/(-7 + d) + (26*d*g2^2*yt^2*iB[3]*iF[1])/(-7 + d) - (2*d^2*g2^2*yt^2*iB[3]*iF[1])/(-7 + d) + (76*g1^2*g2^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (48*g1^2*g2^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (32*d*g1^2*g2^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (4*d^2*g1^2*g2^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (1860*g2^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (720*g2^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (1764*d*g2^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (768*d^2*g2^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (156*d^3*g2^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (12*d^4*g2^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (912*g2^2*gs^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (576*g2^2*gs^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (384*d*g2^2*gs^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (48*d^2*g2^2*gs^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (138*g2^2*yt^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (72*g2^2*yt^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) + (135*d*g2^2*yt^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (36*d^2*g2^2*yt^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (3*d^3*g2^2*yt^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (53*g1^2*g2^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (42*g1^2*g2^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (d*g1^2*g2^2*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (33*d^2*g1^2*g2^2*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (11*d^3*g1^2*g2^2*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (d^4*g1^2*g2^2*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (99*g2^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (54*g2^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (45*d*g2^4*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (75*d^2*g2^4*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (33*d^3*g2^4*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (3*d^4*g2^4*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (636*g2^2*gs^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (504*g2^2*gs^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (6*d*g2^2*gs^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (198*d^2*g2^2*gs^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (66*d^3*g2^2*gs^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (6*d^4*g2^2*gs^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (3*g2^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (18*g2^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) - (3*d*g2^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (3*g1^2*g2^2*iB[1]*iF[3])/(-7 + d) + (2*g1^2*g2^2*iB[1]*iF[3])/((-7 + d)*d) - (25*d*g1^2*g2^2*iB[1]*iF[3])/(3*(-7 + d)) + (11*d^2*g1^2*g2^2*iB[1]*iF[3])/(3*(-7 + d)) - (d^3*g1^2*g2^2*iB[1]*iF[3])/(3*(-7 + d)) + (27*g2^4*iB[1]*iF[3])/(-7 + d) + (18*g2^4*iB[1]*iF[3])/((-7 + d)*d) - (75*d*g2^4*iB[1]*iF[3])/(-7 + d) + (33*d^2*g2^4*iB[1]*iF[3])/(-7 + d) - (3*d^3*g2^4*iB[1]*iF[3])/(-7 + d) + (36*g2^2*gs^2*iB[1]*iF[3])/(-7 + d) + (24*g2^2*gs^2*iB[1]*iF[3])/((-7 + d)*d) - (100*d*g2^2*gs^2*iB[1]*iF[3])/(-7 + d) + (44*d^2*g2^2*gs^2*iB[1]*iF[3])/(-7 + d) - (4*d^3*g2^2*gs^2*iB[1]*iF[3])/(-7 + d) - (15*g2^2*yt^2*iB[1]*iF[3])/(-7 + d) - (6*g2^2*yt^2*iB[1]*iF[3])/((-7 + d)*d) + (10*d*g2^2*yt^2*iB[1]*iF[3])/(-7 + d) - (d^2*g2^2*yt^2*iB[1]*iF[3])/(-7 + d) - (3*g1^2*g2^2*iF[1]*iF[3])/(-7 + d) - (2*g1^2*g2^2*iF[1]*iF[3])/((-7 + d)*d) + (25*d*g1^2*g2^2*iF[1]*iF[3])/(3*(-7 + d)) - (11*d^2*g1^2*g2^2*iF[1]*iF[3])/(3*(-7 + d)) + (d^3*g1^2*g2^2*iF[1]*iF[3])/(3*(-7 + d)) - (27*g2^4*iF[1]*iF[3])/(-7 + d) - (18*g2^4*iF[1]*iF[3])/((-7 + d)*d) + (75*d*g2^4*iF[1]*iF[3])/(-7 + d) - (33*d^2*g2^4*iF[1]*iF[3])/(-7 + d) + (3*d^3*g2^4*iF[1]*iF[3])/(-7 + d) - (36*g2^2*gs^2*iF[1]*iF[3])/(-7 + d) - (24*g2^2*gs^2*iF[1]*iF[3])/((-7 + d)*d) + (100*d*g2^2*gs^2*iF[1]*iF[3])/(-7 + d) - (44*d^2*g2^2*gs^2*iF[1]*iF[3])/(-7 + d) + (4*d^3*g2^2*gs^2*iF[1]*iF[3])/(-7 + d) + (15*g2^2*yt^2*iF[1]*iF[3])/(-7 + d) + (6*g2^2*yt^2*iF[1]*iF[3])/((-7 + d)*d) - (10*d*g2^2*yt^2*iF[1]*iF[3])/(-7 + d) + (d^2*g2^2*yt^2*iF[1]*iF[3])/(-7 + d)}, {0, 0, 0, 0}};

rW02D4 = {{0}, {0, (43*g2^2*iB[3])/15 - (13*d*g2^2*iB[3])/30 + (d^2*g2^2*iB[3])/15 + (2*g2^2*iF[3])/5 - (2*d*g2^2*iF[3])/5}, {0, 0, 0}, {0, 0, 0, 0}};

mG02 = {{0}, {0, 3*gs^2*iB[1] - 6*d*gs^2*iB[1] + 3*d^2*gs^2*iB[1] + 12*gs^2*iF[1] - 12*d*gs^2*iF[1]}, {0, (-21*gs^4*iB[1])/(16*eps*Pi^2) + (21*d*gs^4*iB[1])/(8*eps*Pi^2) - (21*d^2*gs^4*iB[1])/(16*eps*Pi^2) - (21*gs^4*iF[1])/(4*eps*Pi^2) + (21*d*gs^4*iF[1])/(4*eps*Pi^2), 27*gs^4*iB[1]*iB[2] - 63*d*gs^4*iB[1]*iB[2] + 45*d^2*gs^4*iB[1]*iB[2] - 9*d^3*gs^4*iB[1]*iB[2] + 108*gs^4*iB[2]*iF[1] - 144*d*gs^4*iB[2]*iF[1] + 36*d^2*gs^4*iB[2]*iF[1] + (11*g1^2*gs^2*iB[1]*iF[2])/2 - (22*d*g1^2*gs^2*iB[1]*iF[2])/3 + (11*d^2*g1^2*gs^2*iB[1]*iF[2])/6 + (27*g2^2*gs^2*iB[1]*iF[2])/2 - 18*d*g2^2*gs^2*iB[1]*iF[2] + (9*d^2*g2^2*gs^2*iB[1]*iF[2])/2 + 48*gs^4*iB[1]*iF[2] - 64*d*gs^4*iB[1]*iF[2] + 16*d^2*gs^4*iB[1]*iF[2] - 12*gs^2*yt^2*iB[1]*iF[2] + 4*d*gs^2*yt^2*iB[1]*iF[2] + 12*gs^2*\[Mu]^2*yt^2*iB[2]*iF[2] - 4*d*gs^2*\[Mu]^2*yt^2*iB[2]*iF[2] - (11*g1^2*gs^2*iF[1]*iF[2])/2 + (22*d*g1^2*gs^2*iF[1]*iF[2])/3 - (11*d^2*g1^2*gs^2*iF[1]*iF[2])/6 - (27*g2^2*gs^2*iF[1]*iF[2])/2 + 18*d*g2^2*gs^2*iF[1]*iF[2] - (9*d^2*g2^2*gs^2*iF[1]*iF[2])/2 - 48*gs^4*iF[1]*iF[2] + 64*d*gs^4*iF[1]*iF[2] - 16*d^2*gs^4*iF[1]*iF[2] + 12*gs^2*yt^2*iF[1]*iF[2] - 4*d*gs^2*yt^2*iF[1]*iF[2] - (12*gs^2*\[Mu]^2*yt^2*iF[2]^2)/(-2 + d) + (4*d*gs^2*\[Mu]^2*yt^2*iF[2]^2)/(-2 + d)}, {0, (11*g1^2*gs^4*iB[1])/(1024*eps*Pi^4) - (11*d*g1^2*gs^4*iB[1])/(512*eps*Pi^4) + (11*d^2*g1^2*gs^4*iB[1])/(1024*eps*Pi^4) + (27*g2^2*gs^4*iB[1])/(1024*eps*Pi^4) - (27*d*g2^2*gs^4*iB[1])/(512*eps*Pi^4) + (27*d^2*g2^2*gs^4*iB[1])/(1024*eps*Pi^4) + (147*gs^6*iB[1])/(256*eps^2*Pi^4) - (147*d*gs^6*iB[1])/(128*eps^2*Pi^4) + (147*d^2*gs^6*iB[1])/(256*eps^2*Pi^4) - (39*gs^6*iB[1])/(256*eps*Pi^4) + (39*d*gs^6*iB[1])/(128*eps*Pi^4) - (39*d^2*gs^6*iB[1])/(256*eps*Pi^4) - (3*gs^4*yt^2*iB[1])/(256*eps*Pi^4) + (3*d*gs^4*yt^2*iB[1])/(128*eps*Pi^4) - (3*d^2*gs^4*yt^2*iB[1])/(256*eps*Pi^4) + (11*g1^2*gs^4*iF[1])/(256*eps*Pi^4) - (11*d*g1^2*gs^4*iF[1])/(256*eps*Pi^4) + (27*g2^2*gs^4*iF[1])/(256*eps*Pi^4) - (27*d*g2^2*gs^4*iF[1])/(256*eps*Pi^4) + (147*gs^6*iF[1])/(64*eps^2*Pi^4) - (147*d*gs^6*iF[1])/(64*eps^2*Pi^4) - (39*gs^6*iF[1])/(64*eps*Pi^4) + (39*d*gs^6*iF[1])/(64*eps*Pi^4) - (3*gs^4*yt^2*iF[1])/(64*eps*Pi^4) + (3*d*gs^4*yt^2*iF[1])/(64*eps*Pi^4), (-189*gs^6*iB[1]*iB[2])/(8*eps*Pi^2) + (441*d*gs^6*iB[1]*iB[2])/(8*eps*Pi^2) - (315*d^2*gs^6*iB[1]*iB[2])/(8*eps*Pi^2) + (63*d^3*gs^6*iB[1]*iB[2])/(8*eps*Pi^2) - (189*gs^6*iB[2]*iF[1])/(2*eps*Pi^2) + (126*d*gs^6*iB[2]*iF[1])/(eps*Pi^2) - (63*d^2*gs^6*iB[2]*iF[1])/(2*eps*Pi^2) + (451*g1^4*gs^2*iB[1]*iF[2])/(192*eps*Pi^2) - (451*d*g1^4*gs^2*iB[1]*iF[2])/(144*eps*Pi^2) + (451*d^2*g1^4*gs^2*iB[1]*iF[2])/(576*eps*Pi^2) - (171*g2^4*gs^2*iB[1]*iF[2])/(64*eps*Pi^2) + (57*d*g2^4*gs^2*iB[1]*iF[2])/(16*eps*Pi^2) - (57*d^2*g2^4*gs^2*iB[1]*iF[2])/(64*eps*Pi^2) - (77*g1^2*gs^4*iB[1]*iF[2])/(32*eps*Pi^2) + (77*d*g1^2*gs^4*iB[1]*iF[2])/(24*eps*Pi^2) - (77*d^2*g1^2*gs^4*iB[1]*iF[2])/(96*eps*Pi^2) - (189*g2^2*gs^4*iB[1]*iF[2])/(32*eps*Pi^2) + (63*d*g2^2*gs^4*iB[1]*iF[2])/(8*eps*Pi^2) - (63*d^2*g2^2*gs^4*iB[1]*iF[2])/(32*eps*Pi^2) - (42*gs^6*iB[1]*iF[2])/(eps*Pi^2) + (56*d*gs^6*iB[1]*iF[2])/(eps*Pi^2) - (14*d^2*gs^6*iB[1]*iF[2])/(eps*Pi^2) + (17*g1^2*gs^2*yt^2*iB[1]*iF[2])/(16*eps*Pi^2) - (17*d*g1^2*gs^2*yt^2*iB[1]*iF[2])/(48*eps*Pi^2) + (27*g2^2*gs^2*yt^2*iB[1]*iF[2])/(16*eps*Pi^2) - (9*d*g2^2*gs^2*yt^2*iB[1]*iF[2])/(16*eps*Pi^2) + (45*gs^4*yt^2*iB[1]*iF[2])/(4*eps*Pi^2) - (15*d*gs^4*yt^2*iB[1]*iF[2])/(4*eps*Pi^2) - (27*gs^2*yt^4*iB[1]*iF[2])/(8*eps*Pi^2) + (9*d*gs^2*yt^4*iB[1]*iF[2])/(8*eps*Pi^2) - (451*g1^4*gs^2*iF[1]*iF[2])/(192*eps*Pi^2) + (451*d*g1^4*gs^2*iF[1]*iF[2])/(144*eps*Pi^2) - (451*d^2*g1^4*gs^2*iF[1]*iF[2])/(576*eps*Pi^2) + (171*g2^4*gs^2*iF[1]*iF[2])/(64*eps*Pi^2) - (57*d*g2^4*gs^2*iF[1]*iF[2])/(16*eps*Pi^2) + (57*d^2*g2^4*gs^2*iF[1]*iF[2])/(64*eps*Pi^2) + (77*g1^2*gs^4*iF[1]*iF[2])/(32*eps*Pi^2) - (77*d*g1^2*gs^4*iF[1]*iF[2])/(24*eps*Pi^2) + (77*d^2*g1^2*gs^4*iF[1]*iF[2])/(96*eps*Pi^2) + (189*g2^2*gs^4*iF[1]*iF[2])/(32*eps*Pi^2) - (63*d*g2^2*gs^4*iF[1]*iF[2])/(8*eps*Pi^2) + (63*d^2*g2^2*gs^4*iF[1]*iF[2])/(32*eps*Pi^2) + (42*gs^6*iF[1]*iF[2])/(eps*Pi^2) - (56*d*gs^6*iF[1]*iF[2])/(eps*Pi^2) + (14*d^2*gs^6*iF[1]*iF[2])/(eps*Pi^2) - (17*g1^2*gs^2*yt^2*iF[1]*iF[2])/(16*eps*Pi^2) + (17*d*g1^2*gs^2*yt^2*iF[1]*iF[2])/(48*eps*Pi^2) - (27*g2^2*gs^2*yt^2*iF[1]*iF[2])/(16*eps*Pi^2) + (9*d*g2^2*gs^2*yt^2*iF[1]*iF[2])/(16*eps*Pi^2) - (45*gs^4*yt^2*iF[1]*iF[2])/(4*eps*Pi^2) + (15*d*gs^4*yt^2*iF[1]*iF[2])/(4*eps*Pi^2) + (27*gs^2*yt^4*iF[1]*iF[2])/(8*eps*Pi^2) - (9*d*gs^2*yt^4*iF[1]*iF[2])/(8*eps*Pi^2), (-1053*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/4 + 756*d*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] - (1539*d^2*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/2 + 324*d^3*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}] - (189*d^4*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 0}])/4 + (11*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 - (22*d*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/3 + (11*d^2*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/6 - (27*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + 45*d*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - (81*d^2*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}])/2 + 9*d^3*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 99*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 165*d*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 77*d^2*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 11*d^3*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 243*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 405*d*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 189*d^2*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 27*d^3*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 1341*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 2166*d*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 1032*d^2*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] - 234*d^3*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + 27*d^4*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 0, 1}] + (4097*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/72 - (14545*d*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/108 + (1787*d^2*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/18 - (797*d^3*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/36 + (137*d^4*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/216 + (3*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 - (5*d*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 + 3*d^2*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (3*d^3*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 + (d^4*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 + (621*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 - (711*d*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 + (243*d^2*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/2 - (81*d^3*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 - (9*d^4*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/8 + (2255*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/12 - (12749*d*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/36 + (2585*d^2*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/12 - (649*d^3*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/12 + (44*d^4*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 + (1845*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 - (3477*d*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 + (2115*d^2*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 - (531*d^3*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/4 + 12*d^4*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 2683*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (5473*d*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + 493*d^2*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 53*d^3*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (8*d^4*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + (8*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + (40*d*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 - (40*d^2*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 + (8*d^3*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/9 - 94*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + (448*d*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 - (214*d^2*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 + (32*d^3*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}])/3 - 108*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] + 72*d*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - 12*d^2*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {0, 1, 1}] - (137*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/72 - (137*d*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/27 + (137*d^2*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/12 - (137*d^3*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/27 + (137*d^4*g1^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/216 - (3*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - 2*d*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (9*d^2*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - 2*d^3*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (d^4*g1^2*g2^2*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 + (243*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/8 - 135*d*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (639*d^2*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/4 - 63*d^3*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (63*d^4*g2^4*gs^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/8 + (11*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/6 - (847*d*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 + 154*d^2*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (649*d^3*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 + (187*d^4*g1^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/18 + (9*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - 231*d*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 378*d^2*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 177*d^3*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (51*d^4*g2^2*gs^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/2 - 28*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (926*d*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + 570*d^2*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (818*d^3*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + (118*d^4*gs^6*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 - (85*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + (472*d*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 - 23*d^2*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (26*d^3*g1^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/9 - 45*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 96*d*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 45*d^2*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 6*d^3*g2^2*gs^2*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 196*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (988*d*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 - 156*d^2*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + (68*d^3*gs^4*yt^2*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}])/3 + 144*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - 84*d*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] + 12*d^2*gs^2*yt^4*i[{1, 1, 1, 1, 1, 0}, {0, 0, 0}, {1, 0, 0}] - (259*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/36 - (563*d*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/108 + (685*d^2*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/108 - (137*d^3*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/108 + (3*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 - (7*d*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + (5*d^2*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 - (d^3*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/2 + (189*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 - (441*d*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 + (207*d^2*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 - (27*d^3*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/4 - (209*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + (869*d*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - (253*d^2*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 + (11*d^3*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - 171*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 237*d*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 69*d^2*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 3*d^3*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 524*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (2588*d*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + (1180*d^2*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 - (164*d^3*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 - (34*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + (136*d*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - (34*d^2*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/9 - 18*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 24*d*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 6*d^2*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] + 8*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (32*d*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + (8*d^2*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}])/3 + 36*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - 12*d*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {0, 0, 1}] - (335*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/18 + (373*d*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/27 - (137*d^2*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/54 - 3*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 4*d*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - d^2*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (27*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/2 - 72*d*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (99*d^2*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/2 - 9*d^3*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (176*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 + (704*d*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/9 - (176*d^2*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/9 - 144*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 192*d*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 48*d^2*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 824*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - (3728*d*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 + (1400*d^2*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}])/3 - 48*d^3*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 6*d*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 2*d^2*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 18*d*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 6*d^2*g2^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + 36*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] - 12*d*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 0, 0}] + (20485*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/36 - (34831*d*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/108 + (577*d^2*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/12 - (137*d^3*g1^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/108 + (15*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 - (23*d*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 + (9*d^2*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 - (d^3*g1^2*g2^2*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/2 + (3105*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/4 - (1521*d*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/4 + (135*d^2*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/4 + (9*d^3*g2^4*gs^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/4 + (440*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 - (2024*d*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 + 88*d^2*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - (88*d^3*g1^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 + 360*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 552*d*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 216*d^2*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - 24*d^3*g2^2*gs^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 2800*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] - (4240*d*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 + 144*d^2*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (16*d^3*gs^6*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 - (32*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 + (80*d*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 - (16*d^2*g1^2*gs^2*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/9 - 128*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (320*d*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 - (64*d^2*gs^4*yt^2*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}])/3 - 72*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + 24*d*gs^2*yt^4*i[{2, 1, 0, 0, 1, 1}, {0, 0, 0}, {1, 1, 0}] + (137*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/16 - (137*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/6 + (1507*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/72 - (137*d^3*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/18 + (137*d^4*g1^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/144 + (27*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - 9*d*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (33*d^2*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/4 - 3*d^3*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + (3*d^4*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 + (729*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/16 - (243*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (891*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/8 - (81*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (81*d^4*g2^4*gs^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/16 + 99*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - (539*d*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (1529*d^2*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/6 - (583*d^3*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/6 + (77*d^4*g1^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/6 + 243*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - (1323*d*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (1251*d^2*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - (477*d^3*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (63*d^4*g2^2*gs^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + 576*gs^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 1584*d*gs^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 1520*d^2*gs^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 592*d^3*gs^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 80*d^4*gs^6*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - (51*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (85*d*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - (119*d^2*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/6 + (17*d^3*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/6 - (81*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (135*d*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - (63*d^2*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 + (9*d^3*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}])/2 - 216*gs^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 372*d*gs^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 184*d^2*gs^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 28*d^3*gs^4*yt^2*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 81*gs^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 54*d*gs^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] + 9*d^2*gs^2*yt^4*i[{2, 1, 1, 1, 1, -1}, {0, 0, 0}, {1, 0, 0}] - 10368*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 16416*d*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - 6912*d^2*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] + 864*d^3*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 0, 2}, {0, 0, 1}] - (274*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 + (4247*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/54 - (137*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + (137*d^3*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/6 - (137*d^4*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/54 - 12*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 31*d*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 27*d^2*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 9*d^3*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - d^4*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 162*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (837*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 - (729*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 + (243*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 - (27*d^4*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/2 - (1496*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 + (11594*d*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - 1122*d^2*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 374*d^3*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (374*d^4*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - 1224*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 3162*d*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 2754*d^2*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 918*d^3*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 102*d^4*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 3328*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + (25792*d*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - 7488*d^2*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 2496*d^3*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (832*d^4*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 + (272*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - (1292*d*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 + (544*d^2*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 - (68*d^3*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/9 + 144*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 228*d*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 96*d^2*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 12*d^3*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 1088*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - (5168*d*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 + (2176*d^2*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - (272*d^3*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}])/3 - 288*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] + 168*d*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 24*d^2*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {0, 1, 1}, {1, 0, 1}] - 2592*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 6696*d*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 5832*d^2*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 1944*d^3*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] - 216*d^4*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 0}] + 176*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - (308*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}])/3 + (44*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}])/3 - 432*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 1116*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 540*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 72*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 4608*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 7296*d*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 3072*d^2*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] + 384*d^3*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 0, 1}] - 3520*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] + (6160*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}])/3 - (880*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}])/3 - 5184*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] + 3024*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 432*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 18432*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] + 10752*d*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - 1536*d^2*gs^6*i[{2, 1, 1, 1, 1, 0}, {0, 2, 0}, {0, 1, 1}] - (274*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + (4247*d*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/54 - (137*d^2*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 + (137*d^3*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/6 - (137*d^4*g1^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/54 - 12*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 31*d*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 27*d^2*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 9*d^3*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - d^4*g1^2*g2^2*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 162*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (837*d*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - (729*d^2*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 + (243*d^3*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 - (27*d^4*g2^4*gs^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/2 + (88*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - (682*d*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + 66*d^2*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 22*d^3*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (22*d^4*g1^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + 72*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 186*d*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 162*d^2*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 54*d^3*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 6*d^4*g2^2*gs^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 1280*gs^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (9920*d*gs^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + 2880*d^2*gs^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 960*d^3*gs^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (320*d^4*gs^6*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + (272*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - (1292*d*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + (544*d^2*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 - (68*d^3*g1^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/9 + 144*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 228*d*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 96*d^2*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 12*d^3*g2^2*gs^2*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 64*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + (304*d*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - (128*d^2*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 + (16*d^3*gs^4*yt^2*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}])/3 - 288*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] + 168*d*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - 24*d^2*gs^2*yt^4*i[{2, 1, 1, 1, 1, 0}, {1, 0, 1}, {1, 0, 1}] - (567*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}])/2 + 702*d*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] - 567*d^2*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] + 162*d^3*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}] - (27*d^4*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 0}])/2 - 2268*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] + 3348*d*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] - 1188*d^2*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] + 108*d^3*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 0, 1}] - 4536*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 1, 1}] + 2160*d*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 1, 1}] - 216*d^2*gs^6*i[{3, 1, 1, 1, 1, -2}, {0, 0, 0}, {0, 1, 1}] - (6885*gs^6*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) + (15741*d*gs^6*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) - (4752*d^2*gs^6*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) - (621*d^3*gs^6*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + (2511*d^4*gs^6*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) - (675*d^5*gs^6*iB[1]*iB[2]^2)/(2*(-5 + d)*(-2 + d)) + (27*d^6*gs^6*iB[1]*iB[2]^2)/((-5 + d)*(-2 + d)) + 1323*gs^6*iB[1]^2*iB[3] - 3402*d*gs^6*iB[1]^2*iB[3] + 2916*d^2*gs^6*iB[1]^2*iB[3] - 918*d^3*gs^6*iB[1]^2*iB[3] + 81*d^4*gs^6*iB[1]^2*iB[3] - (13770*gs^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (17712*d*gs^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (1296*d^2*gs^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (3780*d^3*gs^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + (1242*d^4*gs^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) - (108*d^5*gs^6*iB[2]^2*iF[1])/((-5 + d)*(-2 + d)) + 10584*gs^6*iB[1]*iB[3]*iF[1] - 16632*d*gs^6*iB[1]*iB[3]*iF[1] + 6696*d^2*gs^6*iB[1]*iB[3]*iF[1] - 648*d^3*gs^6*iB[1]*iB[3]*iF[1] + 21168*gs^6*iB[3]*iF[1]^2 - 12096*d*gs^6*iB[3]*iF[1]^2 + 1296*d^2*gs^6*iB[3]*iF[1]^2 + (143*g1^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (121*d*g1^4*gs^2*iB[1]*iB[2]*iF[2])/(6*(-5 + d)*(-2 + d)) - (319*d^2*g1^4*gs^2*iB[1]*iB[2]*iF[2])/(6*(-5 + d)*(-2 + d)) + (121*d^3*g1^4*gs^2*iB[1]*iB[2]*iF[2])/(6*(-5 + d)*(-2 + d)) - (11*d^4*g1^4*gs^2*iB[1]*iB[2]*iF[2])/(6*(-5 + d)*(-2 + d)) - (351*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (1503*d*g2^4*gs^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (63*d^2*g2^4*gs^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (621*d^3*g2^4*gs^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (207*d^4*g2^4*gs^2*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (9*d^5*g2^4*gs^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (165*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (11*d*g1^2*gs^4*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (363*d^2*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (264*d^3*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (66*d^4*g1^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (11*d^5*g1^2*gs^4*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) - (405*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (27*d*g2^2*gs^4*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (891*d^2*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (648*d^3*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (162*d^4*g2^2*gs^4*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (27*d^5*g2^2*gs^4*iB[1]*iB[2]*iF[2])/(2*(-5 + d)*(-2 + d)) + (1620*gs^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (7992*d*gs^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (10944*d^2*gs^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (5736*d^3*gs^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (1260*d^4*gs^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (96*d^5*gs^6*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (30*d*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (31*d^2*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (10*d^3*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (d^4*g1^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (90*d*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (93*d^2*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (30*d^3*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (3*d^4*g2^2*gs^2*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (360*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (348*d*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (444*d^2*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (132*d^3*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (12*d^4*gs^4*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (360*gs^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (372*d*gs^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) + (120*d^2*gs^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (12*d^3*gs^2*lmbd*yt^2*iB[1]*iB[2]*iF[2])/((-5 + d)*(-2 + d)) - (2860*g1^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (1210*d*g1^4*gs^2*iB[2]*iF[1]*iF[2])/(3*(-5 + d)*(-2 + d)) + (3190*d^2*g1^4*gs^2*iB[2]*iF[1]*iF[2])/(3*(-5 + d)*(-2 + d)) - (1210*d^3*g1^4*gs^2*iB[2]*iF[1]*iF[2])/(3*(-5 + d)*(-2 + d)) + (110*d^4*g1^4*gs^2*iB[2]*iF[1]*iF[2])/(3*(-5 + d)*(-2 + d)) - (4212*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (594*d*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (1566*d^2*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (594*d^3*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (54*d^4*g2^4*gs^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (165*g1^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (11*d*g1^2*gs^4*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) - (363*d^2*g1^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (264*d^3*g1^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (66*d^4*g1^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (11*d^5*g1^2*gs^4*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) + (405*g2^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (27*d*g2^2*gs^4*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) - (891*d^2*g2^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (648*d^3*g2^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (162*d^4*g2^2*gs^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (27*d^5*g2^2*gs^4*iB[2]*iF[1]*iF[2])/(2*(-5 + d)*(-2 + d)) + (13680*gs^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (19968*d*gs^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (8016*d^2*gs^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (240*d^3*gs^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (384*d^4*gs^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (48*d^5*gs^6*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (360*gs^4*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (348*d*gs^4*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (444*d^2*gs^4*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (132*d^3*gs^4*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (12*d^4*gs^4*yt^2*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (720*gs^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (744*d*gs^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (240*d^2*gs^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) + (24*d^3*gs^2*yt^4*iB[2]*iF[1]*iF[2])/((-5 + d)*(-2 + d)) - (3647*g1^4*gs^2*iB[1]*iF[2]^2)/(18*(-5 + d)*(-2 + d)) + (58847*d*g1^4*gs^2*iB[1]*iF[2]^2)/(216*(-5 + d)*(-2 + d)) - (16807*d^2*g1^4*gs^2*iB[1]*iF[2]^2)/(108*(-5 + d)*(-2 + d)) + (1351*d^3*g1^4*gs^2*iB[1]*iF[2]^2)/(27*(-5 + d)*(-2 + d)) - (959*d^4*g1^4*gs^2*iB[1]*iF[2]^2)/(108*(-5 + d)*(-2 + d)) + (137*d^5*g1^4*gs^2*iB[1]*iF[2]^2)/(216*(-5 + d)*(-2 + d)) - (30*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (259*d*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (101*d^2*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (19*d^3*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (7*d^4*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (d^5*g1^2*g2^2*gs^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (189*g2^4*gs^2*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (99*d*g2^4*gs^2*iB[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) - (333*d^2*g2^4*gs^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (117*d^3*g2^4*gs^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (153*d^4*g2^4*gs^2*iB[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (27*d^5*g2^4*gs^2*iB[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) - (1639*g1^2*gs^4*iB[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) + (5555*d*g1^2*gs^4*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (4730*d^2*g1^2*gs^4*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (2057*d^3*g1^2*gs^4*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (935*d^4*g1^2*gs^4*iB[1]*iF[2]^2)/(18*(-5 + d)*(-2 + d)) + (44*d^5*g1^2*gs^4*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (1341*g2^2*gs^4*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (1515*d*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (1290*d^2*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (561*d^3*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (255*d^4*g2^2*gs^4*iB[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (12*d^5*g2^2*gs^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (86*gs^6*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (380*d*gs^6*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (544*d^2*gs^6*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (1084*d^3*gs^6*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (482*d^4*gs^6*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (64*d^5*gs^6*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (170*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (652*d*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (965*d^2*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (212*d^3*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (17*d^4*g1^2*gs^2*yt^2*iB[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (270*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (324*d*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (159*d^2*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (36*d^3*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (3*d^4*g2^2*gs^2*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (276*gs^4*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (580*d*gs^4*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (1124*d^2*gs^4*yt^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (308*d^3*gs^4*yt^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (32*d^4*gs^4*yt^2*iB[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (180*gs^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (96*d*gs^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (12*d^2*gs^2*lmbd*yt^2*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (360*gs^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (282*d*gs^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (72*d^2*gs^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (6*d^3*gs^2*yt^4*iB[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (188873*g1^4*gs^2*iF[1]*iF[2]^2)/(72*(-5 + d)*(-2 + d)) - (512627*d*g1^4*gs^2*iF[1]*iF[2]^2)/(216*(-5 + d)*(-2 + d)) + (38879*d^2*g1^4*gs^2*iF[1]*iF[2]^2)/(54*(-5 + d)*(-2 + d)) - (5405*d^3*g1^4*gs^2*iF[1]*iF[2]^2)/(54*(-5 + d)*(-2 + d)) + (2329*d^4*g1^4*gs^2*iF[1]*iF[2]^2)/(216*(-5 + d)*(-2 + d)) - (137*d^5*g1^4*gs^2*iF[1]*iF[2]^2)/(216*(-5 + d)*(-2 + d)) + (147*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (331*d*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (67*d^2*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (25*d^3*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (17*d^4*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) - (d^5*g1^2*g2^2*gs^2*iF[1]*iF[2]^2)/(4*(-5 + d)*(-2 + d)) + (33777*g2^4*gs^2*iF[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) - (34425*d*g2^4*gs^2*iF[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) + (3429*d^2*g2^4*gs^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (783*d^3*g2^4*gs^2*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) + (459*d^4*g2^4*gs^2*iF[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) - (27*d^5*g2^4*gs^2*iF[1]*iF[2]^2)/(8*(-5 + d)*(-2 + d)) + (2827*g1^2*gs^4*iF[1]*iF[2]^2)/(6*(-5 + d)*(-2 + d)) - (10406*d*g1^2*gs^4*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (9317*d^2*g1^2*gs^4*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (3806*d^3*g1^2*gs^4*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (1397*d^4*g1^2*gs^4*iF[1]*iF[2]^2)/(18*(-5 + d)*(-2 + d)) - (44*d^5*g1^2*gs^4*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (2313*g2^2*gs^4*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (2838*d*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (2541*d^2*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (1038*d^3*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (381*d^4*g2^2*gs^4*iF[1]*iF[2]^2)/(2*(-5 + d)*(-2 + d)) - (12*d^5*g2^2*gs^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (616*gs^6*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (10024*d*gs^6*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (10168*d^2*gs^6*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (4600*d^3*gs^6*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (944*d^4*gs^6*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (64*d^5*gs^6*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (221*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (952*d*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (1394*d^2*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) + (272*d^3*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (17*d^4*g1^2*gs^2*yt^2*iF[1]*iF[2]^2)/(9*(-5 + d)*(-2 + d)) - (351*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (504*d*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (246*d^2*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (48*d^3*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (3*d^4*g2^2*gs^2*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (708*gs^4*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (1324*d*gs^4*yt^2*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (2228*d^2*gs^4*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (476*d^3*gs^4*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) - (32*d^4*gs^4*yt^2*iF[1]*iF[2]^2)/(3*(-5 + d)*(-2 + d)) + (162*gs^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (198*d*gs^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) + (66*d^2*gs^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - (6*d^3*gs^2*yt^4*iF[1]*iF[2]^2)/((-5 + d)*(-2 + d)) - 33*g1^2*gs^4*iB[1]^2*iF[3] + 77*d*g1^2*gs^4*iB[1]^2*iF[3] - 55*d^2*g1^2*gs^4*iB[1]^2*iF[3] + 11*d^3*g1^2*gs^4*iB[1]^2*iF[3] - 81*g2^2*gs^4*iB[1]^2*iF[3] + 189*d*g2^2*gs^4*iB[1]^2*iF[3] - 135*d^2*g2^2*gs^4*iB[1]^2*iF[3] + 27*d^3*g2^2*gs^4*iB[1]^2*iF[3] - 288*gs^6*iB[1]^2*iF[3] + 672*d*gs^6*iB[1]^2*iF[3] - 480*d^2*gs^6*iB[1]^2*iF[3] + 96*d^3*gs^6*iB[1]^2*iF[3] + 72*gs^4*yt^2*iB[1]^2*iF[3] - 96*d*gs^4*yt^2*iB[1]^2*iF[3] + 24*d^2*gs^4*yt^2*iB[1]^2*iF[3] + 66*g1^2*gs^4*iB[1]*iF[1]*iF[3] - 154*d*g1^2*gs^4*iB[1]*iF[1]*iF[3] + 110*d^2*g1^2*gs^4*iB[1]*iF[1]*iF[3] - 22*d^3*g1^2*gs^4*iB[1]*iF[1]*iF[3] + 162*g2^2*gs^4*iB[1]*iF[1]*iF[3] - 378*d*g2^2*gs^4*iB[1]*iF[1]*iF[3] + 270*d^2*g2^2*gs^4*iB[1]*iF[1]*iF[3] - 54*d^3*g2^2*gs^4*iB[1]*iF[1]*iF[3] + 576*gs^6*iB[1]*iF[1]*iF[3] - 1344*d*gs^6*iB[1]*iF[1]*iF[3] + 960*d^2*gs^6*iB[1]*iF[1]*iF[3] - 192*d^3*gs^6*iB[1]*iF[1]*iF[3] - 144*gs^4*yt^2*iB[1]*iF[1]*iF[3] + 192*d*gs^4*yt^2*iB[1]*iF[1]*iF[3] - 48*d^2*gs^4*yt^2*iB[1]*iF[1]*iF[3] - 33*g1^2*gs^4*iF[1]^2*iF[3] + 77*d*g1^2*gs^4*iF[1]^2*iF[3] - 55*d^2*g1^2*gs^4*iF[1]^2*iF[3] + 11*d^3*g1^2*gs^4*iF[1]^2*iF[3] - 81*g2^2*gs^4*iF[1]^2*iF[3] + 189*d*g2^2*gs^4*iF[1]^2*iF[3] - 135*d^2*g2^2*gs^4*iF[1]^2*iF[3] + 27*d^3*g2^2*gs^4*iF[1]^2*iF[3] - 288*gs^6*iF[1]^2*iF[3] + 672*d*gs^6*iF[1]^2*iF[3] - 480*d^2*gs^6*iF[1]^2*iF[3] + 96*d^3*gs^6*iF[1]^2*iF[3] + 72*gs^4*yt^2*iF[1]^2*iF[3] - 96*d*gs^4*yt^2*iF[1]^2*iF[3] + 24*d^2*gs^4*yt^2*iF[1]^2*iF[3]}};

kG0 = {{1}, {0, -14*gs^2*iB[2] + (5*d*gs^2*iB[2])/2 - (d^2*gs^2*iB[2])/2 - 2*gs^2*iF[2] + 2*d*gs^2*iF[2]}, {0, (49*gs^4*iB[2])/(8*eps*Pi^2) - (35*d*gs^4*iB[2])/(32*eps*Pi^2) + (7*d^2*gs^4*iB[2])/(32*eps*Pi^2) + (7*gs^4*iF[2])/(8*eps*Pi^2) - (7*d*gs^4*iF[2])/(8*eps*Pi^2), (-8001*gs^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (756*gs^4*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (4536*d*gs^4*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (1809*d^2*gs^4*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (324*d^3*gs^4*iB[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (45*d^4*gs^4*iB[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) + (558*gs^4*iB[1]*iB[3])/(-7 + d) - (216*gs^4*iB[1]*iB[3])/((-7 + d)*d) - (507*d*gs^4*iB[1]*iB[3])/(-7 + d) + (207*d^2*gs^4*iB[1]*iB[3])/(-7 + d) - (45*d^3*gs^4*iB[1]*iB[3])/(-7 + d) + (3*d^4*gs^4*iB[1]*iB[3])/(-7 + d) + (1368*gs^4*iB[3]*iF[1])/(-7 + d) - (864*gs^4*iB[3]*iF[1])/((-7 + d)*d) - (660*d*gs^4*iB[3]*iF[1])/(-7 + d) + (168*d^2*gs^4*iB[3]*iF[1])/(-7 + d) - (12*d^3*gs^4*iB[3]*iF[1])/(-7 + d) + (418*g1^2*gs^2*iB[2]*iF[2])/(3*(-7 + d)*(-5 + d)*(-2 + d)) - (88*g1^2*gs^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (176*d*g1^2*gs^2*iB[2]*iF[2])/(3*(-7 + d)*(-5 + d)*(-2 + d)) + (22*d^2*g1^2*gs^2*iB[2]*iF[2])/(3*(-7 + d)*(-5 + d)*(-2 + d)) + (342*g2^2*gs^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (216*g2^2*gs^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (144*d*g2^2*gs^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (18*d^2*g2^2*gs^2*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (2980*gs^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (1200*gs^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)*d) - (2726*d*gs^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (1162*d^2*gs^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) - (234*d^3*gs^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (18*d^4*gs^4*iB[2]*iF[2])/((-7 + d)*(-5 + d)*(-2 + d)) + (583*g1^2*gs^2*iF[2]^2)/(6*(-7 + d)*(-5 + d)*(-2 + d)) - (77*g1^2*gs^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (11*d*g1^2*gs^2*iF[2]^2)/(12*(-7 + d)*(-5 + d)*(-2 + d)) - (121*d^2*g1^2*gs^2*iF[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) + (121*d^3*g1^2*gs^2*iF[2]^2)/(12*(-7 + d)*(-5 + d)*(-2 + d)) - (11*d^4*g1^2*gs^2*iF[2]^2)/(12*(-7 + d)*(-5 + d)*(-2 + d)) + (477*g2^2*gs^2*iF[2]^2)/(2*(-7 + d)*(-5 + d)*(-2 + d)) - (189*g2^2*gs^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (9*d*g2^2*gs^2*iF[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) - (297*d^2*g2^2*gs^2*iF[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) + (99*d^3*g2^2*gs^2*iF[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) - (9*d^4*g2^2*gs^2*iF[2]^2)/(4*(-7 + d)*(-5 + d)*(-2 + d)) - (16*gs^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (24*gs^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) + (35*d*gs^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (15*d^2*gs^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (11*d^3*gs^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (d^4*gs^4*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (12*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (72*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)*d) - (54*d*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (20*d^2*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) - (2*d^3*gs^2*yt^2*iF[2]^2)/((-7 + d)*(-5 + d)*(-2 + d)) + (11*g1^2*gs^2*iB[1]*iF[3])/(2*(-7 + d)) + (11*g1^2*gs^2*iB[1]*iF[3])/(3*(-7 + d)*d) - (275*d*g1^2*gs^2*iB[1]*iF[3])/(18*(-7 + d)) + (121*d^2*g1^2*gs^2*iB[1]*iF[3])/(18*(-7 + d)) - (11*d^3*g1^2*gs^2*iB[1]*iF[3])/(18*(-7 + d)) + (27*g2^2*gs^2*iB[1]*iF[3])/(2*(-7 + d)) + (9*g2^2*gs^2*iB[1]*iF[3])/((-7 + d)*d) - (75*d*g2^2*gs^2*iB[1]*iF[3])/(2*(-7 + d)) + (33*d^2*g2^2*gs^2*iB[1]*iF[3])/(2*(-7 + d)) - (3*d^3*g2^2*gs^2*iB[1]*iF[3])/(2*(-7 + d)) + (48*gs^4*iB[1]*iF[3])/(-7 + d) + (32*gs^4*iB[1]*iF[3])/((-7 + d)*d) - (400*d*gs^4*iB[1]*iF[3])/(3*(-7 + d)) + (176*d^2*gs^4*iB[1]*iF[3])/(3*(-7 + d)) - (16*d^3*gs^4*iB[1]*iF[3])/(3*(-7 + d)) - (20*gs^2*yt^2*iB[1]*iF[3])/(-7 + d) - (8*gs^2*yt^2*iB[1]*iF[3])/((-7 + d)*d) + (40*d*gs^2*yt^2*iB[1]*iF[3])/(3*(-7 + d)) - (4*d^2*gs^2*yt^2*iB[1]*iF[3])/(3*(-7 + d)) - (11*g1^2*gs^2*iF[1]*iF[3])/(2*(-7 + d)) - (11*g1^2*gs^2*iF[1]*iF[3])/(3*(-7 + d)*d) + (275*d*g1^2*gs^2*iF[1]*iF[3])/(18*(-7 + d)) - (121*d^2*g1^2*gs^2*iF[1]*iF[3])/(18*(-7 + d)) + (11*d^3*g1^2*gs^2*iF[1]*iF[3])/(18*(-7 + d)) - (27*g2^2*gs^2*iF[1]*iF[3])/(2*(-7 + d)) - (9*g2^2*gs^2*iF[1]*iF[3])/((-7 + d)*d) + (75*d*g2^2*gs^2*iF[1]*iF[3])/(2*(-7 + d)) - (33*d^2*g2^2*gs^2*iF[1]*iF[3])/(2*(-7 + d)) + (3*d^3*g2^2*gs^2*iF[1]*iF[3])/(2*(-7 + d)) - (48*gs^4*iF[1]*iF[3])/(-7 + d) - (32*gs^4*iF[1]*iF[3])/((-7 + d)*d) + (400*d*gs^4*iF[1]*iF[3])/(3*(-7 + d)) - (176*d^2*gs^4*iF[1]*iF[3])/(3*(-7 + d)) + (16*d^3*gs^4*iF[1]*iF[3])/(3*(-7 + d)) + (20*gs^2*yt^2*iF[1]*iF[3])/(-7 + d) + (8*gs^2*yt^2*iF[1]*iF[3])/((-7 + d)*d) - (40*d*gs^2*yt^2*iF[1]*iF[3])/(3*(-7 + d)) + (4*d^2*gs^2*yt^2*iF[1]*iF[3])/(3*(-7 + d))}, {0, 0, 0, 0}};

rG02D4 = {{0}, {0, (23*gs^2*iB[3])/5 - (7*d*gs^2*iB[3])/10 + (d^2*gs^2*iB[3])/10 + (2*gs^2*iF[3])/5 - (2*d*gs^2*iF[3])/5}, {0, 0, 0}, {0, 0, 0, 0}};

